Credit Information in Earnings Calls

We develop a novel technique to extract credit-relevant information from the text of quarterly earnings calls. This information is not spanned by fundamental or market variables and forecasts future credit spread changes. One reason for such forecastability is that our text-based measure predicts future credit spread risk and firm profitability. More firm- and call-level complexity increase the forecasting power of our measure for spread changes. Out-of-sample portfolio tests show the information in our measure is valuable for investors. Both results suggest that investors do not fully internalize the credit-relevant information contained in earnings calls.

==> support/codes/figure1.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Jan  3 18:22:31 2022

@author: hongyuwu
"""
# %%
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import warnings
import seaborn as sns
import re
warnings.filterwarnings('ignore')
data_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/20211221 Add Decile level/monthly/'
summre_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/20211221 Add Decile level/monthly/spec_boot_compare/'
# data_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/20220202 Add Decile Full/monthly/'
# %%
def read_data():
    summary_df = pd.read_csv(data_dir+'summary.csv').rename(columns={'sharpe_tot_ret':'Sharpe Ratio',
                                                                     'AR (%)':'Annulaized Return (%)',
                                                                     'decile_var':'Decile'})
    summary_df_IG = summary_df[(summary_df['longshort limits']=='(4, 4)')&(summary_df['ratings']=='IG')]
    summary_df_HY = summary_df[(summary_df['longshort limits']=='(2, 2)')&(summary_df['ratings']=='HY')]
    summary_df = pd.concat([summary_df_IG, summary_df_HY],axis=0)
    summary_df['H, LB'] = summary_df.apply(lambda x:'{}, {}'.format(x['hold_period'],x['mt_lookback']), axis=1)
    decile_vars = ['plain','fk_grade','trans_len']
    ratings = ['IG', 'HY']
    
    summary_dfs={}
    # for rating in ratings:
    #     for decile_var in decile_vars:
    #         select_df = summary_df[summary_df['ratings']==rating]
    #         select_df = select_df[select_df['decile_var']==decile_var]
    #         summary_dfs['{}_{}'.format(rating, decile_var)] = select_df
    for rating in ratings:
        select_df = summary_df[summary_df['ratings']==rating]
        select_df['weight order'] = select_df['weight limits'].apply(lambda x: get_weight_sum(x,rating))
        summary_dfs[rating] = select_df    
    return summary_dfs

def get_weight_sum(x,rating):
    x = re.sub("\(|\)",'',x)
    x_low, x_up = x.split(', ')
    if rating == 'IG':
        return abs(float(x_low))+float(x_up)+abs(0.01*float(x_low))
    return abs(float(x_low))+float(x_up)+abs(0.01*float(x_up))

def sort_weight_limits(wl_list,rating):
    # wl_list: weight limit list
    return sorted(wl_list,key=lambda x :get_weight_sum(x,rating))

def cat_plot(summary_df, col):
    
    ## Read bootstrap data
    bootstrap_dict = proc_bootstrap()
    if 'Annu' in col :
        bootstrap_key='AR'
    else:
        bootstrap_key='SP'
    
    ## plot the figure
    for sample in ['IG', 'HY']:
        plt.figure(figsize=(8,5), dpi=200)
        sns.set_style("ticks")
        # g = sns.catplot(x='weight limits', y=col, hue='Holding, Lookback, Decile', marker='+',
        #                 data=summary_dfs[sample], height=5, aspect=1.5).set(title=sample, xlabel='Weight Limits')
        hue_order = ['1, 1', '1, 3', '3, 1', '3, 3']
        markers = {'plain':'P','fk_grade':'s','trans_len':'^'}
        g = sns.scatterplot(x='weight limits', y=col, hue='H, LB', style='Decile', hue_order=hue_order, markers=markers, 
                        data=summary_dfs[sample].sort_values(by=['weight order'])).set(title=sample, xlabel='Weight Limits')
        
        boot_df = bootstrap_dict['{}_{}'.format(sample,bootstrap_key)] # get distribution data
        sns.barplot(x=boot_df.columns, y=boot_df.quantile(0.95,axis=0)-boot_df.quantile(0.05,axis=0),
                    bottom=boot_df.quantile(0.05,axis=0), alpha=0.1, color='blue')
        sns.barplot(x=boot_df.columns, y=boot_df.quantile(0.975,axis=0)-boot_df.quantile(0.025,axis=0),
                    bottom=boot_df.quantile(0.025,axis=0), alpha=0.1, color='blue')
        
        
        plt.xticks(rotation=30)
        plt.title('Portfolio Test ({})'.format(sample), fontsize=15)
        plt.xlabel('Weight Limits', fontsize=12)
        # max_y = max(summary_dfs[sample][col])
        # plt.axhline(y=max_y,linestyle='--',alpha=0.8)
        # yticks = list(plt.yticks()[0])
        # yticks = [x for x in yticks if abs((max_y-x)/x)>0.05]
        # plt.yticks(yticks + [round(max_y,2)])
        plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.,prop={'size':8}, markerscale=0.8)
        save_dict={'Annulaized Return (%)':'AR', "Sharpe Ratio":'SP'}
        plt.tight_layout(pad=1.2, h_pad=1.5)
        plt.savefig(save_dir+'fig1_PortTest_{}_{}.pdf'.format(sample, save_dict[col]),
                    dpi=200,bbox_inches='tight',pad_inches=1)

def proc_bootstrap():
    
    def batch_summary(df, summre_df):
        batch_summre = df.groupby(['weight limits','hold_period','mt_lookback','decile_var'])['AR (%)'].describe(percentiles=[0.75, 0.90, 0.95]).reset_index()
        batch_summre = pd.merge(batch_summre, summre_df[['weight limits','hold_period','mt_lookback','Decile','Annulaized Return (%)']].rename(columns={'Decile': 'decile_var'}),
                                on = ['weight limits','hold_period','mt_lookback','decile_var']).rename(columns = {'Annulaized Return (%)':'Opti Ret'})
        batch_summre['>90%'] = batch_summre['Opti Ret']>=batch_summre['90%']
        batch_summre['>95%'] = batch_summre['Opti Ret']>=batch_summre['95%']
        return batch_summre
    
    def batch_p(df, summre_df, p=0.95):
        summre = df.groupby(['weight limits'])['AR (%)'].describe(percentiles=[p]).reset_index() 
        summre_95 = summre[['weight limits', f'{int(100*p)}%']]
        df_merge = pd.merge(df, summre_95, on=['weight limits'])
        df_merge[f'>{int(100*p)}%'] = df_merge['AR (%)']>df_merge[f'{int(100*p)}%']
        df_95 = df_merge.groupby(['batch','weight limits'])[f'>{int(100*p)}%'].sum().reset_index()        
        df_95[f'p_>{int(100*p)}%'] = df_95[f'>{int(100*p)}%']/12
        # true summary
        df_merge = pd.merge(summre_df, summre_95, on=['weight limits'])
        df_merge[f'>{int(100*p)}%'] = df_merge['Annulaized Return (%)']>df_merge[f'{int(100*p)}%']
        df_95_t = df_merge.groupby(['weight limits'])[f'>{int(100*p)}%'].sum().reset_index()        
        df_95_t[f'p_>{int(100*p)}%'] = df_95_t[f'>{int(100*p)}%']/12
        return df_95, df_95_t
    
    def plot_batch_p(df_95, df_95_t, ratings, p=0.95):
        for wt_lim in df_95['weight limits'].unique():
            df_temp = df_95[df_95['weight limits'] == wt_lim]
            plt.figure()
            plt.hist(df_temp[f'p_>{int(100*p)}%'])
            plt.title(f'Distribution of Fraction of p>{int(100*p)}% in bootstrapping \n {wt_lim}, {ratings}')
            df_temp1 = df_95_t[df_95_t['weight limits'] == wt_lim]
            plt.axvline(list(df_temp1[f'p_>{int(100*p)}%'].values)[0], color='black', label='True p-value')
            plt.legend()
            plt.savefig(summre_dir+f'AR_{wt_lim}_{ratings}_{p}.png')
    
    ## 1. Read bootstrap results
    summary_dfs = read_data() 
    bootstrap_dict = {}
    bootstrap = pd.read_csv('/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/PortfolioTest/bootstrap/bootstrap_agg_26.csv')
    
    ## 2. Separate HY and IG   
    bootstrap_IG = bootstrap[bootstrap['ratings']=='IG']
    bootstrap_HY = bootstrap[bootstrap['ratings']=='HY']
    
    sum_IG = batch_summary(bootstrap_IG, summary_dfs['IG'])
    sum_HY = batch_summary(bootstrap_HY, summary_dfs['HY'])
    
    sum_IG.to_csv(summre_dir+'IG.csv',index=False)
    sum_HY.to_csv(summre_dir+'HY.csv',index=False)
    
    IG_batchp = batch_p(bootstrap_IG, summary_dfs['IG'], p=0.95)
    HY_batchp = batch_p(bootstrap_HY, summary_dfs['HY'], p=0.95)
    plot_batch_p(IG_batchp[0], IG_batchp[1], 'IG', p=0.95)
    plot_batch_p(HY_batchp[0], HY_batchp[1], 'HY', p=0.95)

    IG_batchp = batch_p(bootstrap_IG, summary_dfs['IG'], p=0.9)
    HY_batchp = batch_p(bootstrap_HY, summary_dfs['HY'], p=0.9)
    plot_batch_p(IG_batchp[0], IG_batchp[1], 'IG', p=0.9)
    plot_batch_p(HY_batchp[0], HY_batchp[1], 'HY', p=0.9)    
    ## 3. Melt DataFrame info
    ## 3.1 AR (%)
    IG_AR = pd.melt(bootstrap_IG,id_vars='weight limits',value_vars='AR (%)').drop(['variable'],axis=1)
    IG_AR['counts'] = IG_AR.groupby('weight limits').cumcount()
    IG_AR = IG_AR.pivot_table(columns='weight limits',index='counts',values='value')
    
    HY_AR = pd.melt(bootstrap_HY,id_vars='weight limits',value_vars='AR (%)').drop(['variable'],axis=1)
    HY_AR['counts'] = HY_AR.groupby('weight limits').cumcount()
    HY_AR = HY_AR.pivot_table(columns='weight limits',index='counts',values='value')
    
    ## 3.2 Sharpe Ratio
    IG_SP = pd.melt(bootstrap_IG,id_vars='weight limits',value_vars='sharpe_tot_ret').drop(['variable'],axis=1)
    IG_SP['counts'] = IG_SP.groupby('weight limits').cumcount()
    IG_SP = IG_SP.pivot_table(columns='weight limits',index='counts',values='value')
    
    HY_SP = pd.melt(bootstrap_HY,id_vars='weight limits',value_vars='sharpe_tot_ret').drop(['variable'],axis=1)
    HY_SP['counts'] = HY_SP.groupby('weight limits').cumcount()
    HY_SP = HY_SP.pivot_table(columns='weight limits',index='counts',values='value')
    
    ## 4. Save the processed results
    bootstrap_dict['IG_AR'] = IG_AR
    bootstrap_dict['HY_AR'] = HY_AR
    bootstrap_dict['IG_SP'] = IG_SP
    bootstrap_dict['HY_SP'] = HY_SP
    
    ## 5. Sort columns (to match with scatter plot x-axis orders)
    for key, value in bootstrap_dict.items():
        bootstrap_dict[key] = value[sort_weight_limits(value.columns, key[:2])]
    return bootstrap_dict
# %%
save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/output/'
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/Paper/tables/'
if __name__ == '__main__':
    summary_dfs = read_data()    
    cat_plot(summary_dfs, 'Annulaized Return (%)')
    # cat_plot(summary_dfs, 'Sharpe Ratio')

==> support/codes/figure_num_cds.py <==
#!/usr/bin/env python3

# %%
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import os
user = '/Users/hongyuwu/'
dropbox = 'Dropbox/cds data to match/cds results file (new)/'
save_dir= user + 'Desktop/Research/Credit/CreditEC/Paper/figures/'
data_dir = user + dropbox
impliedPV_path = data_dir+'implied_pvlgd/' # implied pvlgd
implied_ver = '20211114 Update Deciles'

# %%
def quarter(x):
    x=int(x)
    if x<=3:
        return 'Q1'
    if x<=6:
        return 'Q2'
    if x<=9:
        return 'Q3'
    else:
        return 'Q4'
    
def read_cds_data():
    '''
    Read raw cds data and EC matched cds data.
    Calculate total counts by quarter.
    '''
    ### All CDS in sample
    cds_data = pd.read_csv(data_dir+'data_with_2020/cds_panel_with_other_factors_0823.csv')
    cds_data['date'] = pd.to_datetime(cds_data['date'] ,format='%Y-%m-%d') 
    cds_data['quarter'] = cds_data['date'].apply(lambda x:str(x)[:4]+quarter(str(x)[5:7]))
    cds_all_quarterly_counts = cds_data.groupby('quarter')['identifier'].apply(lambda x:len(x.unique()))\
                                 .reset_index().rename(columns={'identifier':'counts'}) 
    
    ## CDS matched with an EC
    InS_file_all =  pd.read_csv(impliedPV_path+f'InSample/{implied_ver}/InS_Lasso_pvlgd.csv') ## insample implied pvlgd 
    InS_file_one_spec = InS_file_all[InS_file_all.Lasso_spec==InS_file_all.Lasso_spec.unique()[0]]  # get implied time series from one specification
    InS_file_one_spec['date'] = pd.to_datetime(InS_file_one_spec['date'] ,format='%Y-%m-%d') 
    InS_file_one_spec['quarter'] = InS_file_one_spec['date'].apply(lambda x:str(x)[:4]+quarter(str(x)[5:7]))
    cds_ECmatched_quarterly_counts = InS_file_one_spec.groupby('quarter')['identifier'].apply(lambda x:len(x.unique()))\
                             .reset_index().rename(columns={'identifier':'counts'})
    
    return cds_all_quarterly_counts, cds_ECmatched_quarterly_counts

def plot_counts(df_all, df):
    # All counts
    quarter_cds=df_all.rename(columns={'counts':'CDS Obs. Counts', 'quarter':'Quarter'})
    fig, ax = plt.subplots(figsize=(12, 6), dpi=100)
    ax.plot(quarter_cds.Quarter, quarter_cds['CDS Obs. Counts'], linewidth=3)
    # ax.set_title('Quarterly Number of CDS Observations', fontsize=20)
    ax.set_ylim(0, max(quarter_cds['CDS Obs. Counts'])*1.05)
    ax.set_xlim(0,quarter_cds.shape[0]-1)
    xlabels = quarter_cds.Quarter.tolist()[::2]
    ax.set_xticks(range(quarter_cds.shape[0])[::2])
    ax.set_xticklabels(xlabels)
    plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
                 rotation_mode="anchor")
    plt.savefig(save_dir+'num_cds_obs.pdf')
    # CDS with Matched EC counts
    quarter_cds=df.rename(columns={'counts':'CDS Obs. Counts', 'quarter':'Quarter'})
    fig, ax = plt.subplots(figsize=(12, 6), dpi=100)
    ax.plot(quarter_cds.Quarter, quarter_cds['CDS Obs. Counts'], linewidth=3)
    # ax.set_title('Quarterly Number of CDS Observations', fontsize=20)
    ax.set_ylim(0, max(quarter_cds['CDS Obs. Counts'])*1.1)
    ax.set_xlim(0,quarter_cds.shape[0]-1)
    xlabels = quarter_cds.Quarter.tolist()[::2]
    ax.set_xticks(range(quarter_cds.shape[0])[::2])
    ax.set_xticklabels(xlabels)
    plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
                 rotation_mode="anchor")
    plt.savefig(save_dir+'num_trans_cds_obs.pdf')

# %%
if __name__ == '__main__':
    cds_all_quarterly_counts, cds_ECmatched_quarterly_counts = read_cds_data()
    plot_counts(cds_all_quarterly_counts, cds_ECmatched_quarterly_counts)
    

==> support/codes/figure_summstats.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Get Correlation matrix for frequent factor.
"""

# %% Importing Packages
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = ["Times New Roman"]
user = '/Users/hongyuwu/'
data_dir = user+'Desktop/Research/Credit/CreditEC/Paper/support/'
data_dir = user+'Desktop/Research/Credit/CodeForTableFigure/outputs/raw/' ## Macbook folder (outside github folder)
data_dir = user+'Dropbox/cds data to match/cds results file (new)/tables/support/addDDSUE/'
save_dir = user+'Desktop/Research/Credit/CreditEC/Paper/figures/'
# save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/' ## Macbook folder (outside github folder)
# %% Defining Functions
def read_summary():
    summary_table = pd.read_csv(data_dir +'FreqFactorCorr.csv',index_col=0)    
    freq_factors=['pvlgd','residual_rating','CDS_Ret_26', 'CDS_Ret_1', 'pvlgd_RV', 'illiquidity',
           'compositedepth5y', 'avrating_num','Eq_REQ26', 'Eq_REQ1', 'Fdm_Size', 'Fdm_BMRatio', 
           'Fdm_Profit', 'Fdm_EarningYield', 'Fdm_Dist', 'SUE']
    summary_table = summary_table.loc[freq_factors,freq_factors]
    return summary_table

def plot_corr(sum_df):
    sum_dfs = sum_df.iloc[1:,:-1]
    fig,ax=plt.subplots(1,1,figsize=(16,14),dpi=200)
    mask = np.tril(np.ones_like(sum_dfs, dtype=bool))
    cax = sns.heatmap(sum_dfs, vmin=-1, vmax=1, 
                      mask=~mask, cmap='RdYlGn', 
                      annot=True, fmt='.02f', annot_kws={"fontsize":23})
    # use matplotlib.colorbar.Colorbar object
    cbar = cax.collections[0].colorbar
    # here set the labelsize by 20
    cbar.ax.tick_params(labelsize=16)
    # fig.colorbar(cax, ticks=[-1, 0, 1], aspect=40, shrink=.8)
    freq_factor_tex_yticks=[r'$CreditScore$',
                            r'$CDSChg_{2,6}$',r'$CDSChg_1$',r'$RVCredit$',r'$ILLIQ$',
                            r'$CompDepth$', r'$Rating$', r'$EqRet_{2,6}$',r'$EqRet_1$',r'$Size$',
                            r'$RatioBM$',r'$Profit$',r'$EarnYield$','$DistDefault$','$SUE$']
    
    freq_factor_tex_xticks=[r'$PVLGD$',r'$CreditScore$',r'$CDSChg_{2,6}$',
                            r'$CDSChg_1$',r'$RVCredit$',r'$ILLIQ$',
                            r'$CompDepth$',r'$Rating$', r'$EqRet_{2,6}$',r'$EqRet_1$',r'$Size$',
                            r'$RatioBM$',r'$Profit$',r'$EarnYield$','$DistDefault$']
    plt.xticks([x+0.5 for x in range(len(sum_dfs.columns))], freq_factor_tex_xticks, rotation=45, fontsize=15); # get rid of the subscripts in var names
    plt.yticks([x+0.5 for x in range(len(sum_dfs.index))], freq_factor_tex_yticks, fontsize=15); # get rid of the subscripts in var names
    bottom, top = ax.get_ylim()
    ax.set_ylim(bottom, top)
    plt.tight_layout()
    plt.savefig(save_dir+'FreqFactorCorr.pdf')

# %% Main Process
if __name__ == '__main__':
    sum_df = read_summary()
    plot_corr(sum_df)



==> support/codes/table1.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Jan  2 16:16:59 2022

@author: hongyuwu
"""

### summary stats
"""
relevant variables:
    1) PVLGD
        InS OOS: PVLGD, Score
    -- path: 
    2) Factors
        'CDS_Ret_1','CDS_Ret_26','compositedepth5y','illiquidity','Eq_REQ1','Eq_REQ26',
                'Fdm_Size','Fdm_Profit','Fdm_EarningYield','Fdm_BMRatio','pvlgd_RV'
    -- path:
    3) predicted RHS max_vol, etc
    -- path:
    4) interactions
    -- path:
    5) Contemporaneous Changes
        '5Y','IV_30_M','Lev_ME'
    -- path:

We present the summary stats for variables in 2)-5) with an InS matched observations
    
"""
# %%
import pandas as pd
import numpy as np
# %%
raw_sum_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/support/' # without DD SUE
# raw_sum_dir = '/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/raw/'
raw_sum_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/support/addDDSUE/'
raw_sum = pd.read_excel(raw_sum_dir+'raw_sum_stats.xlsx').reset_index(drop=True)
print(raw_sum.columns)
rename_dict = {'variable':'Variable','count':'Count','mean':'Mean','std':'Std'}
raw_sum = raw_sum.rename(columns=rename_dict)
## add units
# scales =pd.DataFrame({'pvlgd':'times 1','residual_rating':'times 1',
#            'vol_12mon':'%','max_incr_12mon':'times 1','max_cumsum':'times 1',
#            'Fdm_GrsProf':'decimal','atq_ln':'times 10^6','BL':'decimal',
#            'num_analyst':'times 1','dispersion':'decimal',
#            'fk_grade':'times 1','trans_len':'times 1',
#            'CDS_Ret_1':'decimal','CDS_Ret_26':'decimal','compositedepth5y':'',
#            'illiquidity':'times 10^5','Eq_REQ1':'decimal','Eq_REQ26':'decimal',
#            'Fdm_Size':'log','Fdm_Profit':'decimal','Fdm_EarningYield':'decimal','Fdm_BMRatio':'decimal',
#            'pvlgd_RV':'decimal','10Y':'%','IV_30_M':'times 0.01','Lev_ME':'decimal'}, index=['scale']).T.reset_index()
# raw_sum = pd.merge(raw_sum, scales, left_on='variable', right_on='index',how='outer').drop(['index'], axis=1)
var_order = ['pvlgd', 'residual_rating', '10Y', 'IV_30_M', 'Lev_ME', 'CDS_Ret_26', 'CDS_Ret_1', 
              'pvlgd_RV', 'illiquidity', 'compositedepth5y', 'Eq_REQ26', 'Eq_REQ1', 
             'Fdm_Size', 'Fdm_BMRatio', 'Fdm_Profit', 'Fdm_EarningYield', 'Fdm_Dist', 'SUE', 'pvlgd_f12',
             'vol_12mon', 'max_incr_12mon', 'max_cumsum', 'Lev_ME_f24', 'Fdm_Profit_f24','atq_ln_f24',
             'num_analyst',  'dispersion',  'fk_grade', 'trans_len' ]   # add DD SUE, without logCDS, 
                                                                        # exclude 'num_analyst_decile', 'dispersion_decile', 'fk_grade_decile', 'trans_len_decile'
var_order = ['pvlgd', 'residual_rating', '10Y', 'IV_30_M', 'Lev_ME', 'CDS_Ret_26', 'CDS_Ret_1', 
              'pvlgd_RV', 'illiquidity', 'compositedepth5y', 'avrating_num', 'Eq_REQ26', 'Eq_REQ1', 
             'Fdm_Size', 'Fdm_BMRatio', 'Fdm_Profit', 'Fdm_EarningYield', 'Fdm_Dist', 'SUE', 'pvlgd_f12',
             'vol_12mon', 'max_incr_12mon', 'max_cumsum', 'Lev_ME_f24', 'Fdm_Profit_f24','atq_ln_f24',
             'num_analyst',  'dispersion',  'fk_grade', 'trans_len']
             
raw_sum = raw_sum.set_index('Variable').loc[var_order,:]
raw_sum.loc['IV_30_M',['Mean', 'Std', 0.05, 0.25, 0.5, 0.75, 0.95]] = raw_sum.loc['IV_30_M',['Mean', 'Std', 0.05, 0.25, 0.5, 0.75, 0.95]]/10000
raw_sum = raw_sum.reset_index()

freq_factors = ['CDS\_Ret\_1','CDS\_Ret\_26','CompDepth5y','Illiquidity','Eq\_REQ1','Eq\_REQ26',
                'Size','Profit','EarningYield','BMRatio','PVLGD\_RV'] 
contemp_vars = ['10Y', 'IV\_30\_M', 'Lev\_ME']
credit_vars = ['CreditScore', 'PVLGD', 'CS']
decile_vars = ['dispersion', 'CS\_dispersion',                   
               'fk\_grade', 'CS\_fk\_grade',                    
               'num\_analyst', 'CS\_num\_analyst',
               'trans\_len', 'CS\_trans\_len']
decile_plain = ['dispersion', 'fk\_grade', 'num\_analyst', 'trans\_len']
itatic_vars = freq_factors + contemp_vars + credit_vars + decile_vars

num_cols = raw_sum.shape[1]-1
table1=raw_sum.to_latex(index=False,float_format="%.2f",bold_rows=True,col_space=2,
                   column_format='@{}l'+'c'*num_cols+'@{}l',na_rep='',
                   caption='Summary Statistics',label='table1summrystats')
for deciles in decile_plain:
    table1 = table1.replace(deciles+'\_decile','CS\_'+deciles)
table1=table1.replace('illiquidity','Illiquidity')
table1=table1.replace('\\begin{table}','\\renewcommand{\\arraystretch}{1.2}\n\\begin{table}')
table1=table1.replace('-','$-$') 
table1=table1.replace('times 1','$\\times 1$') 
table1=table1.replace('$\\times 1$0\\textasciicircum 6','$\\times 10^6$') 
table1=table1.replace('$\\times 1$0\\textasciicircum 5','$\\times 10^{-5}$') 
table1=table1.replace('times 0.01','$\\times 10^{-4}$') 
table1=table1.replace('\\%','$\%$') 
table1=table1.replace('Fdm\_','') 
table1=table1.replace('Size','Size (log)') 
table1=table1.replace('pvlgd','PVLGD') 
table1=table1.replace('compositedepth5y','CompDepth5y') 
table1=table1.replace('residual\_rating','CreditScore') 
# for itatic_var in itatic_vars:
#     table1=table1.replace(itatic_var,'${}$'.format(itatic_var))    
table1=table1.replace('.00','')

## Change Variable names
table1=table1.replace('10Y','$R^f$') 
table1=table1.replace('IV\\_30\\_M','IV') 
table1=table1.replace('Lev\\_ME\\_f24','LEVChg$_{2y}$') 
table1=table1.replace('Lev\\_ME','LEV') 
table1=table1.replace('CDS\\_Ret\\_1','CDSChg$_{1}$') 
table1=table1.replace('CDS\_Ret\_26','CDSChg$_{2,6}$') 
table1=table1.replace('CompDepth5y','CompDepth') 
table1=table1.replace('Illiquidity','ILLIQ $(\\times 10^{-6})$') 
table1=table1.replace('SUE','SUE $(\\times 10^{-2})$') 
table1=table1.replace('avrating\\_num','Rating')

table1=table1.replace('Eq\\_REQ1 ','EqRet$_{1}$') 
table1=table1.replace('Eq\\_REQ26','EqRet$_{2,6}$') 
table1=table1.replace('RawProfit\\_f24','ProfitChg$_{2y}$') 
table1=table1.replace('EarningYield','EarnYield') 
table1=table1.replace('Dist','DistDefault') 
table1=table1.replace('logCDS','CDSSpread (log)') 

table1=table1.replace('BMRatio','RatioBM') 
table1=table1.replace('PVLGD\\_RV','RVCredit') 
table1=table1.replace('vol\\_12mon','RiskVol') 
table1=table1.replace('Profit\\_f24','ProfChg$_{2y}$') 
table1=table1.replace('max\\_incr\\_12mon','RiskMaxIncr') 
table1=table1.replace('atq\\_ln\\_f24','AssetChg$_{2y}$ (log)') 
table1=table1.replace('BL','RatioBL') 
table1=table1.replace('max\\_cumsum','RiskCumSum') 
table1=table1.replace('PVLGD\\_f12','PVLGDChg$_{1y}$') 

table1=table1.replace('num\\_analyst','NumAnlst') 
table1=table1.replace('dispersion','DispAnlst') 
table1=table1.replace('fk\\_grade','FKGrade') 
table1=table1.replace('trans\\_len','TransLen') 
table1=table1.replace('CS\\_num\\_analyst','CS $\\times$ NumAnlst') 
table1=table1.replace('CS\\_dispersion','CS $\\times$ DispAnlst') 
table1=table1.replace('CS\\_fk\\_grade','CS $\\times$ FKGrade') 
table1=table1.replace('CS\\_trans\\_len','CS $\\times$ TransLen') 

## Threeparttable and add Notes
table1=table1.replace('\\begin{table}\n\\centering\n','\\begin{table}\n\\centering\n\\begin{threeparttable}\n') 
table1=table1.replace('\n\\end{table}','\n\\end{threeparttable}\n\\end{table}') 
notes = 'This table lists all the variable that we use in our analysis and reports summary statistics. We annotate actual scales of some variables if necessary.'
table1=table1.replace('\n\\end{threeparttable}','\n\\begin{tablenotes}\n'+notes+'\n\\end{tablenotes}\n\\end{threeparttable}') 

save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/output/' ## dropbox folder
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/harry/output/' ## PC folder
save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CreditEC/Paper/tables/' ## Macbook folder
# save_dir = '/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/20220814_WithLogCDS/' ## test for logCDS
## Only keep the tabular part
start = table1.index('\\begin{tabular}')
end = table1.index('\\end{tabular}')
table1 = table1[start:end+len('\\end{tabular}')]
# %%
with open(save_dir+'table1_sum_stats.tex','w') as file:
    for i in range(len(table1)):
        file.write(table1[i])

==> support/codes/table2.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Jan  2 22:14:06 2022

@author: wuhongyu

Tables for Contemporaneous and Forecasting regressions where LHS is pvlgd change
RHS is CS, PVLGD, Factors and some Contemporaneous changes

----
Specifications: 
    (1) pvlgd_f{6 or 12} = CreditScore + PVLGD
    (2) pvlgd_f{} = CreditScore + PVLGD + Factors
    (3) pvlgd_f{} = CreditScore + Contemp
    (4) pvlgd_f{} = CreditScore + Contemp + Factors
    (5) pvlgd_f{} = CreditScore + PVLGD + Contemp + Factors
    Note: 1. each spec has 2 samples: InS and OOS
          2. we separately generate 6mth and 12mth forecasting results
    
"""
# %%
import pandas as pd
import numpy as np
import warnings
import math
warnings.filterwarnings('ignore')
__yvar__ = 'pvlgd'
# __yvar__ = 'logCDS'
# yname = {'logCDS':'20220811_Y_CDSSpread',
#          'pvlgd':'20220812_addDistSUE'}
yname = {'logCDS':{'InS':'20220811_Y_CDSSpread', 
                   'OOS':'20220811_Y_CDSSpread'},
         'pvlgd':{'InS':'20230525_win0', 
                  'OOS':'20230530 PanelOLS OOS win0'}}
save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/reg_results/regressions/20211201/'
save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/reg_results/regressions/'
save_dir = '/Users/hongyuwu/Desktop/Research/Credit/results/regressions/'

mode = 'entityFE'
mode = ''
# mode = 'Lasso'

if mode=='entityFE':
    FE='_entityFE'
elif mode=='Lasso':
    FE='_Lasso'
else:
    FE=''
    
reg_results={'InS_contemp':save_dir+f"{yname[__yvar__]['InS']}/best spec/contemp/LassoCVR2_InS{FE}.csv",
             "OOS_contemp":save_dir+f"{yname[__yvar__]['OOS']}/best spec/contemp/LassoCVR2_OOS{FE}.csv",
             'InS_forecast': save_dir+f"{yname[__yvar__]['InS']}/best spec/InS/LassoR2_sec_InS{FE}.csv",
             "OOS_forecast":save_dir+f"{yname[__yvar__]['OOS']}/best spec/OOS/LassoR2_OOS{FE}.csv",
             'InS_forecast_FS': save_dir+f"{yname[__yvar__]['InS']}/best spec/InS/LassoR2_InS_FS.csv",
             "OOS_forecast_FS":save_dir+f"{yname[__yvar__]['OOS']}/best spec/OOS/LassoR2_OOS_FS.csv"}
# %%
def read_reg_results(forward_selection=False):
    '''Read and process regression results.
    Return the Dataframe with following columns:
        - reg_spec, rsq, num_obs, implied_residual, pvlgd, factors that are significant in at least one specification'''
    spec_list = ['res, cont, plg, cs, fac', 'res, plg, cs, fac', 'res, cont', 'res, cont, fac', 'res, cont, plg, fac']
    ### 0. Read InS and OOS regression results, Select the result from the best spec
    InS_cont = pd.read_csv(reg_results['InS_contemp'])
    InS_cont = InS_cont[InS_cont.resid_spec==1].drop(['resid_spec'],axis=1)
    InS_cont = InS_cont[InS_cont.reg_spec.isin(spec_list)]
    
    OOS_cont = pd.read_csv(reg_results['OOS_contemp'])
    OOS_cont = OOS_cont[OOS_cont.resid_spec=='fac'].drop(['resid_spec'],axis=1)
    OOS_cont = OOS_cont[OOS_cont.reg_spec.isin(spec_list)]
    
    if forward_selection:
        spec_list = ['res, cont, plg, cs, fac', 'res, cont', 'res, cont, fac', 'res, cont, plg, fac']
        InS_fore = pd.read_csv(reg_results['InS_forecast_FS'])
        InS_fore = InS_fore[InS_fore.r2_rank==1].drop(['r2_rank'],axis=1)    
        InS_fore = InS_fore[InS_fore.reg_spec=='res, plg, allfac']       
        InS_fore['reg_spec'] = 'res, plg, cs, fac'
        InS_cont = InS_cont[InS_cont.reg_spec.isin(spec_list)]
        InS_cont = pd.concat([InS_cont, InS_fore])
        
        OOS_fore = pd.read_csv(reg_results['OOS_forecast_FS'])
        OOS_fore = OOS_fore[OOS_fore.r2_rank==1].drop(['r2_rank'],axis=1)
        OOS_fore = OOS_fore[OOS_fore.reg_spec=='res, plg, allfac']
        OOS_fore['reg_spec'] = 'res, plg, cs, fac'
        OOS_cont = OOS_cont[OOS_cont.reg_spec.isin(spec_list)]
        OOS_cont = pd.concat([OOS_cont, OOS_fore])
        
    ### 1. Combine Contemp and Forecasting results
    # InS_results = pd.concat([InS_cont,InS_fore])
    InS_results = InS_cont
    # OOS_results = pd.concat([OOS_cont,OOS_fore])
    OOS_results = OOS_cont
    ### 2. Separate 6 mth and 12 mth results
    InS_6mth = InS_results[InS_results['mon-chg']==6]
    InS_12mth = InS_results[InS_results['mon-chg']==12]
    
    OOS_6mth = OOS_results[OOS_results['mon-chg']==6]
    OOS_12mth = OOS_results[OOS_results['mon-chg']==12]

    ### 3. Concat InS and OOS results
    InS_6mth['sample'] = 'full'
    InS_12mth['sample'] = 'full'
    OOS_6mth['sample'] = 'rolling'
    OOS_12mth['sample'] = 'rolling'
    res_6mth = pd.concat([InS_6mth, OOS_6mth])
    res_12mth = pd.concat([InS_12mth, OOS_12mth])  
    
    ### 4. Filter factors that are at least significant in one specification 
    res_6mth_InS = filter_factor(InS_6mth)
    res_6mth_OOS = filter_factor(OOS_6mth) 
    res_12mth_InS = filter_factor(InS_12mth)
    res_12mth_OOS = filter_factor(OOS_12mth) 
    
    return res_6mth_InS, res_6mth_OOS, res_12mth_InS, res_12mth_OOS
       
def filter_factor(result_df):
    '''Get the factors that are significant in at least one specification'''
    ### 0. Specifiy the variables to use
    ###    We keep all the variables other than the ones in the freq_factors that are not significant
    ###    in any specifications
    freq_factors = ['CDS_Ret_26','CDS_Ret_1','pvlgd_RV','illiquidity','compositedepth5y','avrating_num','Eq_REQ26',
                    'Eq_REQ1','Fdm_Size','Fdm_BMRatio','Fdm_Profit','Fdm_EarningYield','Fdm_Dist','SUE'] 
    ### 1. Restrict the filter on the specs that include the factors
    specs_with_fac = ['res, cont, plg, cs, fac', 'res, plg, cs, fac', 'res, cont, fac', 'res, cont, plg, fac']
    res_sub = result_df[result_df['reg_spec'].isin(specs_with_fac)]
    
    ### 2. Filter facotrs, check t-stats in relevant specifications
    sig_factors = []
    for factor in freq_factors:
        if any(abs(res_sub[factor+'_t'])>1.645):
            sig_factors.append(factor)
    insig_factors = [x for x in freq_factors if x not in sig_factors]
    return result_df.drop(insig_factors+[x+'_t' for x in insig_factors], axis=1)

# %%
def gen_table(result_df, add_t=0):
    
    def stars(tstats):
        if abs(tstats) >= 2.576:
            return '***'
        elif abs(tstats) >= 1.96:
            return '**'
        elif abs(tstats) >= 1.645:
            return '*'
        return ''
    
    def add_stars(df, reg_vars):
        for reg_var in reg_vars:
            df[reg_var] = '{:.3f}{}'.format(df[reg_var],stars(df[reg_var+'_t']))
        return df
    
    ### 0. all the factors
    freq_factors = ['CDS_Ret_1','CDS_Ret_26','compositedepth5y','avrating_num','illiquidity','Eq_REQ1','Eq_REQ26',
                    'Fdm_Size','Fdm_Profit','Fdm_EarningYield','Fdm_BMRatio','pvlgd_RV','Fdm_Dist','SUE'] 
    contemp_vars = ['10Y', 'IV_30_M', 'Lev_ME']
    credit_vars = [__yvar__, 'residual_rating']
    summary_cols = ['rsq', 'num_obs']    
    
    ### 1. restrict the list of factors to the ones passed the filtering
    reg_vars = credit_vars + contemp_vars + freq_factors
    reg_vars = [x for x in result_df.columns if x in reg_vars]
    
    ### 2. Add stars and drop all the t_values
    # result_df = result_df.apply(lambda x: add_stars(x,reg_vars), axis=1)
    # result_df = result_df.drop([x+'_t' for x in reg_vars], axis=1)
    
    ### (Rows and Cols in the following steps are referring to the table after Transposing the df)
    ### 3. Generate indicator Rows
    result_df = gen_indicator(result_df)
    
    ### 4. Column order
    spec_ranks = {'res, cont, plg, cs, fac':4, 'res, plg, cs, fac':5, 'res, cont':1, 'res, cont, fac':2,
                  'res, cont, plg, fac':3}
    # sample_ranks = {'InS':1, 'OOS':2}
    result_df = result_df.replace(spec_ranks)
    # result_df = result_df.replace(sample_ranks)
    result_df = result_df.sort_values(by=['sample','reg_spec'])
    
    ### 5. Row order
    freq_factors = [x for x in freq_factors if x in result_df.columns]
    # indicators = ['sample', 'add PV', 'add Contemp.', 'With Factors']
    indicators = ['sample', 'With Factors']
    col_vars = contemp_vars + credit_vars + freq_factors + summary_cols + indicators
    ## format the coefs
    for col_var in credit_vars + contemp_vars + freq_factors:
        result_df[col_var] = result_df[col_var].apply(lambda x:'{:.3f}'.format(x) if not math.isnan(x) else x)
        
    ## add t-stats if required
    if add_t:
        col_vars_with_t = []
        col_t = []
        for col_var in col_vars:
            col_vars_with_t.append(col_var)
            if col_var in (credit_vars + contemp_vars + freq_factors):
                col_vars_with_t.append(col_var+'_t')
                col_t.append(col_var+'_t')
        col_vars = col_vars_with_t
        ## reformatting
        for t_stats in col_t:
            result_df[t_stats] = result_df[t_stats].apply(lambda x:'({:.2f})'.format(x) if not math.isnan(x) else x)   
    
    result_df = result_df[col_vars]
        
    ### 6. Rename row names
    row_dict = {'compositedepth5y':'CompDepth5y',
                'Fdm_Size':'Size','Fdm_Profit':'Profit','Fdm_EarningYield':'EarningYield',
                'Fdm_BMRatio':'BMRatio','pvlgd_RV':'PVLGD_RV',
                'residual_rating':"CreditScore", 'pvlgd':"PVLGD",'Fdm_Dist':'DistDefault'}
    result_df = result_df.rename(columns = row_dict)
    if add_t:
        row_dict = {'{}_t'.format(x):'' for x in credit_vars + contemp_vars + freq_factors}
        result_df = result_df.rename(columns = row_dict)
        
    ### 7. Change Column Names
    result_df = result_df.T  
    result_df.columns = ['({})'.format(x+1) for x in range(result_df.shape[1])]
    return result_df.reset_index()

def gen_indicator(result_df):
    '''
    Generate Indicator using reg_spec
    - res is the baseline spec
    three indicators needed:
    - plg means adding pvlgd
    - cont means adding contemporaneous changes
    - fac or allfac means adding all the factors
    '''
    # indicator_cols = ['add PV', 'add Contemp.', 'With Factors']
    # for ind_col in indicator_cols:
    #     result_df[ind_col] = np.nan
    
    # def indicator_helper(df):
    #     if 'cont' in df['reg_spec']:
    #         df['add Contemp.'] = '\checkmark'
    #     if ('allfac' in df['reg_spec']) or ('fac' in df['reg_spec']): 
    #         df['With Factors'] = '\checkmark'
    #     if 'plg' in df['reg_spec']:
    #         df['add PV'] = '\checkmark'
    #     return df

    indicator_cols = ['With Factors']
    for ind_col in indicator_cols:
        result_df[ind_col] = np.nan
    
    def indicator_helper(df):
        if ('allfac' in df['reg_spec']) or ('fac' in df['reg_spec']): 
            df['With Factors'] = 'Yes'
        return df    
    return result_df.apply(lambda x:indicator_helper(x), axis=1)

# %%
def format_table(table_df, mth=12):
    freq_factors = ['CDS\_Ret\_1','CDS\_Ret\_26','CompDepth5y','Illiquidity','Eq\_REQ1','Eq\_REQ26',
                    'Size','Profit','EarningYield','BMRatio','PVLGD\_RV'] 
    contemp_vars = ['10Y', 'IV\_30\_M', 'Lev\_ME']
    credit_vars = ['CreditScore', 'PVLGD', 'CS']
    itatic_vars = credit_vars + freq_factors + contemp_vars 
        
    table=table_df.to_latex(bold_rows=True,index=False,
                       column_format='@{}l'+'ccccccccc'+'@{}c',na_rep='',
                       caption='Contemporaneous Resgressions on {} Month PVLGD Changes'.format(mth),label='table2ContempReg')
    table=table.replace('\\begin{table}','\\renewcommand{\\arraystretch}{1.2}\n\\begin{table}')
    table=table.replace('illiquidity','Illiquidity')
    table=table.replace('textbackslash checkmark','checkmark') 
    # table=table.replace('logCDS','CDSSpread (log)') 
    table=table.replace('nan','') 
    table=table.replace('index','')
    table=table.replace('-','$-$') 
    table=table.replace('rsq','$R^2$')
    table=table.replace('num\\_obs','$N$')
    table=table.replace('sample','CS Series')
    # for itatic_var in itatic_vars:
    #     table=table.replace(itatic_var,'${}$'.format(itatic_var))
    table=table.replace('$PVLGD$\_RV','PVLGD\_RV')
    table=table.replace('.0 &',' &')
    table=table.replace('.0 \\\\',' \\\\')
    table=table.replace('''\n\\textbf{add PV''', '''\n\hline\\textbf{add PV''')
    table=table.replace('''$R^2$''', '''\hline$R^2$''')
    table=table.replace('avrating\\_num','Rating') 
    
    ## Change Variable names
    table=table.replace('10Y','$R^f$') 
    table=table.replace('IV\\_30\\_M','IV') 
    table=table.replace('Lev\\_ME','LEV') 
    table=table.replace('CDS\\_Ret\\_1','CDSChg$_{1}$') 
    table=table.replace('CDS\_Ret\_26','CDSChg$_{2,6}$') 
    # table=table.replace('CompDepth5y','CompDepth') 
    table=table.replace('Illiquidity','ILLIQ') 
    
    table=table.replace('Eq\\_REQ1 ','EqRet$_{1}$') 
    table=table.replace('Eq\\_REQ26','EqRet$_{2,6}$') 
    table=table.replace('EarningYield','EarnYield') 
    table=table.replace('BMRatio','RatioBM') 
    table=table.replace('PVLGD\\_RV','RVCredit')
    # table=table.replace('PVLGD\\_RV','RVCredit') 
    # table=table.replace('vol\\_12mon','RiskVol') 
    # table=table.replace('max\\_incr\\_12mon','RiskMaxIncr') 
    # table=table.replace('atq\\_ln','Asset (log)') 
    # table=table.replace('BL','RatioBL') 
    # table=table.replace('max\\_cumsum','RiskCumSum') 
    
    # table=table.replace('num\\_analyst','NumAnlst') 
    # table=table.replace('dispersion','DispAnlst') 
    # table=table.replace('fk\\_grade','FKGrade') 
    # table=table.replace('trans\\_len','TransLen') 
    # table=table.replace('CS\\_num\\_analyst','CS $\\times$ NumAnlst') 
    # table=table.replace('CS\\_dispersion','CS $\\times$ DispAnlst') 
    # table=table.replace('CS\\_fk\\_grade','CS $\\times$ FKGrade') 
    # table=table.replace('CS\\_trans\\_len','CS $\\times$ TransLen') 
    
    ## Threeparttable and add Notes
    table=table.replace('\\begin{table}\n\\centering\n','\\begin{table}\n\\centering\n\\begin{threeparttable}\n') 
    table=table.replace('\n\\end{table}','\n\\end{threeparttable}\n\\end{table}') 
    notes = 'This table reports regressions results of the {}-month PVLGD changes on the contemporaneous changes in company market leverage'.format(mth)
    notes+= ', risk-free rate, and option implied volatility, adding PVLGD level, implied credit score and factors'
    notes+= ' (full specification is (as in (4) and (9)): $PV_{i,t}& = \\alpha+ \\beta_{lev} \\Delta LEV_{i,t}+\\beta_{rf}\\Delta r_{i,t}^{(f)}+\\beta_{vol}\\Delta IV_{i,t} + \\beta_{pv}PV_{i,t}+\\beta_{cs} CS_{i,t}+\\beta_{fac}^{\\top} X_{i,t} +\\varepsilon_{i,t}$). '
    notes+= '(1)-(5) reports results based on full sample implied credit score, and (6)-(10) reports those based on rolling sample implied credit score. '
    notes+= '(1) and (6) present results with contemporaneous changes, (2) and (7) add control factors, (3) and (8) add PVLGD levels, (4) and (9) further add Credit Scoress, and (5) and (10) drop contemporaneous changes. '
    notes+= 'We cluster standard error by entity and by month, the t-statistics are reported in parenthesis. Only the factors that are statistically signigicant in at least one specifications are included.'
    
    table=table.replace('\n\\end{threeparttable}','\n\\begin{tablenotes}\n'+notes+'\n\\end{tablenotes}\n\\end{threeparttable}') 
    
    ## Only keep the tabular part
    start = table.index('\\begin{tabular}')
    end = table.index('\\end{tabular}')
    table = table[start:end+len('\\end{tabular}')]
    return table       


# %%
save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/output/' ## dropbox folder
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/harry/output/' ## PC folder
save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CreditEC/Paper/tables/' ## Macbook folder
# save_dir = '/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/20220814_WithLogCDS/' ## test for logCDS
if __name__ == '__main__':
    use_forward_selection=False
    res_6mth_InS, res_6mth_OOS, res_12mth_InS, res_12mth_OOS = read_reg_results(forward_selection=use_forward_selection)
    # 6 mth InS
    result_df = gen_table(res_6mth_InS, add_t=1)
    result_table_6mth = format_table(result_df, mth=6)
    with open(save_dir+f'table2_6mth_InS_{__yvar__}{FE}.tex','w') as file:
        for i in range(len(result_table_6mth)):
            file.write(result_table_6mth[i])
    # 6 mth OOS
    result_df = gen_table(res_6mth_OOS, add_t=1)
    result_table_6mth = format_table(result_df, mth=6)
    with open(save_dir+f'table2_6mth_OOS_{__yvar__}{FE}.tex','w') as file:
        for i in range(len(result_table_6mth)):
            file.write(result_table_6mth[i])
    # 12 mth InS
    result_df = gen_table(res_12mth_InS, add_t=1)
    result_table_12mth = format_table(result_df)
    with open(save_dir+f'table2_12mth_InS_{__yvar__}{FE}.tex','w') as file:
        for i in range(len(result_table_12mth)):
            file.write(result_table_12mth[i])
    # 12 mth OOS
    result_df = gen_table(res_12mth_OOS, add_t=1)
    result_table_12mth = format_table(result_df)
    with open(save_dir+f'table2_12mth_OOS_{__yvar__}{FE}.tex','w') as file:
        for i in range(len(result_table_12mth)):
            file.write(result_table_12mth[i])
    
   

==> support/codes/table3.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Jan  2 22:14:06 2022

@author: hongyuwu

Tables for Forecasting regressions where 
LHS is 'PV_vol','PV_Inc','PV_Cum','BL_ratio','GrossProf','AG_ln','AG_raw'
RHS is CS, PVLGD, and Factors

----
Specifications: 
    (1) {LHS}_f12 = CreditScore + PVLGD 
    (2) {LHS}_f12 = CreditScore + PVLGD + Factors
    Note: 1. each spec has 2 samples: InS and OOS
          2. we only conducted 12mth forecasting regressions
    
"""
# %%
import pandas as pd
import numpy as np
import warnings
import math
warnings.filterwarnings('ignore')
data_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/support/'  # without DD SUE
data_dir = '/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/raw/'
data_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/support/addDDSUE/'
# %%
def read_reg_results():
    '''Read and process regression results'''
    ### Read InS and OOS regression results, Select the result from the best spec
    # OOS_cols = [0,2,4,6,8,10,12]
    # InS_cols = [1,3,5,7,9,11,13]
    # LHS_vars = ['PV_vol','PV_Inc','PV_Cum','BL_ratio','GrossProf','AG_ln','NGRawProf']
    OOS_cols = [0,2,4,6,10,12]
    InS_cols = [1,3,5,7,11,13]
    LHS_vars = ['PV_vol','PV_Inc','PV_Cum','ME_ratio','AG_ln','NGRawProf']
    
    OOS_results=pd.DataFrame()
    InS_results=pd.DataFrame()
    for i in range(len(OOS_cols)):
        ### OOS
        # 20220727 drop BMRatio
        OOS_df = pd.read_excel(data_dir+'12MForeRegSum_20230714.xlsx',sheet_name=OOS_cols[i])
        OOS_df = OOS_df[OOS_df.resid_spec==1]
        OOS_df['LHS'] = LHS_vars[i]
        OOS_results = OOS_results.append(OOS_df)
        ### InS
        InS_df = pd.read_excel(data_dir+'12MForeRegSum_20230714.xlsx',sheet_name=InS_cols[i])
        InS_df = InS_df[InS_df.resid_spec==1]
        InS_df['LHS'] = LHS_vars[i]
        InS_results = InS_results.append(InS_df)
    OOS_results = OOS_results.drop(['resid_spec'],axis=1)   
    InS_results = InS_results.drop(['resid_spec'],axis=1) 

    # OOS_results = filter_factor(OOS_results)
    InS_results = filter_factor(InS_results)     
    return OOS_results, InS_results

def filter_factor(result_df):
    '''Get the factors that are significant in at least one specification'''
    ### 0. Specifiy the variables to use
    ###    We keep all the variables other than the ones in the freq_factors that are not significant
    ###    in any specifications
    freq_factors = ['CDS_Ret_1','CDS_Ret_26','compositedepth5y','illiquidity','avrating_num','Eq_REQ1','Eq_REQ26',\
                    'Fdm_Size','Fdm_Profit','Fdm_EarningYield','Fdm_BMRatio','pvlgd_RV','Fdm_Dist', 'SUE'] 
    
    ### 1. Restrict the filter on the specs that include the factors
    specs_with_fac = ['res, plg', 'res, plg, fac']
    res_sub = result_df[result_df['reg_spec'].isin(specs_with_fac)]
    
    ### 2. Filter facotrs, check t-stats in relevant specifications
    sig_factors = []
    for factor in freq_factors:
        if any(abs(res_sub[factor+'_t'])>1.645):
            sig_factors.append(factor)
    insig_factors = [x for x in freq_factors if x not in sig_factors]
    return result_df.drop(insig_factors+[x+'_t' for x in insig_factors], axis=1)

# %%
def gen_table(result_df, add_t=0):
    
    def stars(tstats):
        if abs(tstats) >= 2.576:
            return '***'
        elif abs(tstats) >= 1.96:
            return '**'
        elif abs(tstats) >= 1.645:
            return '*'
        return ''
    
    def add_stars(df, reg_vars):
        for reg_var in reg_vars:
            df[reg_var] = '{:.3f}{}'.format(df[reg_var],stars(df[reg_var+'_t']))
        return df
    
    ### 0. all the factors
    freq_factors = ['CDS_Ret_26','CDS_Ret_1','pvlgd_RV','illiquidity','compositedepth5y','avrating_num','Eq_REQ26',
                    'Eq_REQ1','Fdm_Size','Fdm_BMRatio','Fdm_Profit','Fdm_EarningYield','Fdm_Dist', 'SUE'] 
    credit_vars = ['residual_rating', 'pvlgd']
    summary_cols = ['rsq', 'num_obs']    
    
    ### 1. restrict the list of factors to the ones passed the filtering
    reg_vars = credit_vars + freq_factors
    reg_vars = [x for x in result_df.columns if x in reg_vars]
    
    ### 2. Add stars and drop all the t_values
    # result_df = result_df.apply(lambda x: add_stars(x,reg_vars), axis=1)
    # result_df = result_df.drop([x+'_t' for x in reg_vars], axis=1)
    
    ### (Rows and Cols in the following steps are referring to the table after Transposing the df)
    ### 3. Generate indicator Rows
    # result_df = gen_indicator(result_df) ## 20220629 we have factors in all specs, hence no need to add an indicator row
    
    ### 4. Column order
    result_df = result_df[result_df['reg_spec']=='res, plg, fac'] ## 20220629 decided to only include results with factors
    spec_ranks = {'res, plg':1, 'res, plg, fac':2}
    result_df = result_df.replace(spec_ranks)
    # result_df = result_df.replace(sample_ranks)
    result_df = result_df.sort_values(by=['reg_spec'])
    result_df = result_df.sort_values(by=['LHS'],ascending=False)
    result_df = result_df.set_index(['LHS'])  
    # result_df['Specs'] = ['({})'.format(x+1) for x in range(result_df.shape[0])] ## add (1), (2) to the second row ## 20220629 no need now
    ### 5. Row order
    # indicators = ['With Factors'] ## 20220629 we have factors in all specs, hence no need to add an indicator row
    # col_vars = credit_vars + freq_factors + summary_cols + indicators ## 20220629 we have factors in all specs, hence no need to add an indicator row
    col_vars = credit_vars + freq_factors + summary_cols 
    ## format the coefs
    selected = [x for x in (credit_vars + freq_factors) if x in result_df.columns]
    for col_var in selected:
        if col_var in result_df.columns:
            result_df[col_var] = result_df[col_var].apply(lambda x:'{:.3f}'.format(x) if not math.isnan(x) else x)
        
    ## add t-stats if required
    if add_t:
        col_vars_with_t = []
        col_t = []
        for col_var in col_vars:            
            if col_var in selected:
                col_vars_with_t.append(col_var)
                col_vars_with_t.append(col_var+'_t')
                col_t.append(col_var+'_t')
        col_vars = col_vars_with_t
        ## reformatting
        for t_stats in col_t:
            result_df[t_stats] = result_df[t_stats].apply(lambda x:'({:.2f})'.format(x) if not math.isnan(x) else x)   

    # result_df = result_df[['Specs'] + col_vars] ## 20220629 no need to add Specs, LHS indicates it now
    result_df = result_df[col_vars+summary_cols]
    ### 6. Rename row names
    row_dict = {'compositedepth5y':'CompDepth5y',
                'Fdm_Size':'Size','Fdm_Profit':'Profit','Fdm_EarningYield':'EarningYield',
                'Fdm_BMRatio':'BMRatio','pvlgd_RV':'PVLGD_RV',
                'residual_rating':"CreditScore", 'pvlgd':"PVLGD",'Fdm_Dist':'DistDefault'}
    result_df = result_df.rename(columns = row_dict)
    if add_t:
        row_dict = {'{}_t'.format(x):'' for x in selected}
        result_df = result_df.rename(columns = row_dict)
        
    return result_df.T.reset_index() ## set the column names as the index names

def gen_indicator(result_df):
    '''
    Generate Indicator using reg_spec
    - res is the baseline spec
    one indicator1 needed:
    - fac or allfac means adding all the factors
    '''
    indicator_cols = ['With Factors'] ## list of indicators
    for ind_col in indicator_cols:
        result_df[ind_col] = np.nan ## initialize indicator entries
    
    def indicator_helper(df): 
        if ('allfac' in df['reg_spec']) or ('fac' in df['reg_spec']): 
            df['With Factors'] = 'Yes' ## for whether adding an indicator for a model with control factors
                                       ## can add more indicators
        return df
    
    return result_df.apply(lambda x:indicator_helper(x), axis=1)

# %%
def format_table(table_df, sample='Rolling Sample'):
    freq_factors = ['CDS\_Ret\_1','CDS\_Ret\_26','CompDepth5y','Illiquidity','avrating_num','Eq\_REQ1','Eq\_REQ26',
                    'Size','Profit','EarningYield','BMRatio','PVLGD\_RV'] 
    contemp_vars = ['5Y', 'IV\_30\_M', 'Lev\_ME']
    credit_vars = ['CreditScore', 'PVLGD', 'CS']
    itatic_vars = freq_factors + contemp_vars + credit_vars 
    
    # table=table_df.to_latex(bold_rows=True, index=False,
    #                    column_format='@{}l'+'c'*(table_df.shape[1]-1)+'@{}c',na_rep='',
    #                    caption='Forecast Regressions on 12 Month Changes of Risk and Fundamental Measures \\\\ with {} implied Credit Score'.format(sample),label='table3ForeRisk')
    table=table_df.to_latex(bold_rows=True, index=False,
                       column_format='@{}l'+'c'*(table_df.shape[1]-1)+'@{}c',na_rep='',
                       caption='Forecast Regressions on 12 Month Risk and Fundamental Measure Changes',label='table3ForeRisk')
    table=table.replace('\\begin{table}','\\renewcommand{\\arraystretch}{1}\n\\begin{table}')
    table=table.replace('illiquidity','Illiquidity') 
    table=table.replace('textbackslash checkmark','checkmark') 
    table=table.replace('nan','') 
    table=table.replace('-','$-$') 
    table=table.replace('index','')
    table=table.replace('rsq','$R^2$')
    table=table.replace('num\\_obs','$N$')
    table=table.replace('sample','CS Series')
    table=table.replace('''\\\\\n\\textbf{add PV          }''', '''\\\\\n\hline\\textbf{add PV          }''')
    table=table.replace('''$R^2$''', '''\hline$R^2$''')
    # for itatic_var in itatic_vars:
    #     table=table.replace(itatic_var,'${}$'.format(itatic_var))
    table=table.replace('$PVLGD$\_RV','PVLGD\_RV')
    table=table.replace('avrating\\_num','Rating') 
    
    table=table.replace('LHS','')
    table=table.replace('Specs','')
    table=table.replace('.0 &',' &')
    table=table.replace('.0 \\\\',' \\\\')    
    # table=table.replace('PV\\_vol &  PV\\_vol','\\multicolumn{2}{c}{PV_\\_vol} ')
    # table=table.replace('PV\\_Inc &  PV\\_Inc','\\multicolumn{2}{c}{PV_\\_MaxInc} ')
    # table=table.replace('PV\\_Cum &  PV\\_Cum','\\multicolumn{2}{c}{PV_\\_MaxCumSum} ')
    # table=table.replace('GrossProf & GrossProf','\\multicolumn{2}{c}{GrossProfit} ')
    
    # table=table.replace('BL\\_ratio & BL\\_ratio','\\multicolumn{2}{c}{BL\\_ratio} ')
    # table=table.replace('AG\\_raw &  AG\\_raw','\\multicolumn{2}{c}{AssetGrowth\\_raw} ')
    # table=table.replace('AG\\_ln &   AG\\_ln','\\multicolumn{2}{c}{AssetGrowth\\_ln} \\\\\n \\cmidrule(lr){2-3} \\cmidrule(lr){4-5} \\cmidrule(lr){6-7} \\cmidrule(lr){8-9} \\cmidrule(lr){10-11} \\cmidrule(lr){12-13}')
    # table=table.replace('\\cmidrule(lr){12-13} \\\\\n\\midrule\n','\\cmidrule(lr){12-13}')
    # table=table.replace('(12) \\\\\n','(12) \\\\\n\\midrule\n')
    table=table.replace('PV\\_vol','PV_\\_vol')
    table=table.replace('PV\\_Inc','PV_\\_MaxInc')
    table=table.replace('PV\\_Cum','PV_\\_MaxCumSum ')
    table=table.replace('GrossProf','GrossProfit')
    
    table=table.replace('BL\\_ratio','BL\\_ratio')
    table=table.replace('AG\\_raw','AssetGrowth')
    table=table.replace('AG\\_ln','AssetGrowth\\_ln')
    table=table.replace('\\cmidrule(lr){12-13} \\\\\n\\midrule\n','\\cmidrule(lr){12-13}')
    table=table.replace('(12) \\\\\n','(12) \\\\\n\\midrule\n')   
    ## Change Variable names
    table=table.replace('10Y','$R^f$') 
    table=table.replace('IV\\_30\\_M','IV') 
    table=table.replace('Lev\\_ME','LEV') 
    table=table.replace('CDS\\_Ret\\_1','CDSChg$_{1}$') 
    table=table.replace('CDS\_Ret\_26','CDSChg$_{2,6}$') 
    # table=table.replace('CompDepth5y','CompDepth') 
    table=table.replace('Illiquidity','ILLIQ') 
    # table=table.replace('Dist','DistDefault')
    
    table=table.replace('Eq\\_REQ1 ','EqRet$_{1}$') 
    table=table.replace('Eq\\_REQ26','EqRet$_{2,6}$') 
    # table=table.replace('Profit','RawProfit') 
    table=table.replace('GrossRawProfit','GrossProfit') 
    table=table.replace('EarningYield','EarnYield') 
    table=table.replace('BMRatio','RatioBM') 
    table=table.replace('PVLGD\\_RV','RVCredit') 
    table=table.replace('PV_\\_vol','RiskVol') 
    table=table.replace('PV_\\_MaxInc','RiskMaxIncr') 
    table=table.replace('AssetGrowth\\_ln','AssetChg$_{2y}$ (log)') 
    table=table.replace('ME\\_ratio','LEVChg$_{2y}$') 
    table=table.replace('PV_\\_MaxCumSum','RiskCumSum') 
    table=table.replace('NGRawProf','ProfChg$_{2y}$') 
    
    # table=table.replace('num\\_analyst','NumAnlst') 
    # table=table.replace('dispersion','DispAnlst') 
    # table=table.replace('fk\\_grade','FKGrade') 
    # table=table.replace('trans\\_len','TransLen') 
    # table=table.replace('CS\\_num\\_analyst','CS $\\times$ NumAnlst') 
    # table=table.replace('CS\\_dispersion','CS $\\times$ DispAnlst') 
    # table=table.replace('CS\\_fk\\_grade','CS $\\times$ FKGrade') 
    # table=table.replace('CS\\_trans\\_len','CS $\\times$ TransLen') 
    
    ## Threeparttable and add Notes
    table=table.replace('\\begin{table}\n\\centering\n','\\begin{table}\n\\centering\n\\begin{threeparttable}\n') 
    table=table.replace('\n\\end{table}','\n\\end{threeparttable}\n\\end{table}') 
    notes = 'This table reports regression results of the 12-month risk and fundamental measures on implied credit score, PVLGD (and control factors as specified by With Factors). '
    notes+= "Coefficients are standardized and corresponding t-statistics are reported in parenthesis. We cluster standard error by entity and by month. "
    notes+= "All dependent variables are defined using observations in the next 12 months."
    notes+= "RiskVol is defined as the realized volatility of PVLGD, RiskMaxIncr is the maximal increase of PVLGD in one month, RiskCumSum is the maxinmal cumulative summation of PVLGD changes, "
    notes+= "GrossProfit is the gross profit defined as in (Novy-Marx (2013)), RatioBL is the market leverage ratio, Asset (log) is change of the logarithm of total asset. "
    notes+= "Only the factors that are statistically signigicant in at least one specifications are included."
    table=table.replace('\n\\end{threeparttable}','\n\\begin{tablenotes}\n'+notes+'\n\\end{tablenotes}\n\\end{threeparttable}') 

    ## Only keep the tabular part
    start = table.index('\\begin{tabular}')
    end = table.index('\\end{tabular}')
    table = table[start:end+len('\\end{tabular}')]
    return table       


# %%
save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/output/' ## dropbox folder
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/harry/output/' ## PC folder
save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CreditEC/Paper/tables/' ## Macbook folder
# save_dir = '/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/20220814_WithLogCDS/' ## test for logCDS
if __name__ == '__main__':
    OOS_results, InS_results = read_reg_results()
    # OOS
    # result_df = gen_table(OOS_results,add_t=1)
    # result_table_OOS = format_table(result_df)
    # with open(save_dir+'table3_OOS.tex','w') as file:
    #     for i in range(len(result_table_OOS)):
    #         file.write(result_table_OOS[i])
    # InS
    result_df = gen_table(InS_results,add_t=1)
    result_table_InS = format_table(result_df, sample='Full Sample')
    with open(save_dir+'table3_InS.tex','w') as file:
        for i in range(len(result_table_InS)):
            file.write(result_table_InS[i])
    
   

==> support/codes/table4.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Jan  2 22:14:06 2022

@author: hongyuwu

Tables for Forecasting regressions using Decile Interactions

----
Specifications:
    
"""
# %%
import pandas as pd
import numpy as np
import warnings
import re
import math
warnings.filterwarnings('ignore')
data_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/reg_results/regressions/20211201/'
__yvar__ = 'pvlgd'
# yname = {'logCDS':'20220811_Y_CDSSpread',
#          'pvlgd':'20220812_addDistSUE'}
yname = {'logCDS':'20220811_Y_CDSSpread',
         'pvlgd':{'InS':'20230525_win0', 
                  'OOS':'20230530 PanelOLS OOS win0'}}
# data_dir = f'/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/reg_results/regressions/{yname[__yvar__]}/'
data_dir = '/Users/hongyuwu/Desktop/Research/Credit/results/regressions/'
reg_results={'InS':data_dir+f"{yname[__yvar__]['InS']}/"+'best spec/InS/',
             "OOS":data_dir+f"{yname[__yvar__]['OOS']}/"+'best spec/OOS/',
             'InS_contemp':data_dir+f"{yname[__yvar__]['InS']}/"+'best spec/contemp/LassoCVR2_InS.csv',
             "OOS_contemp":data_dir+f"{yname[__yvar__]['OOS']}/"+'best spec/contemp/LassoCVR2_OOS.csv'}
# %%
def read_reg_results():
    '''
       Read and process regression results.
       Return the Dataframe with following columns:
           - reg_spec, rsq, num_obs, implied_residual, pvlgd, 
           factors that are significant in at least one specification
    '''
            
    ### 0.1. Read InS and OOS regression results, Select the result from the best spec
    spec_list = ['res, plg, cs, fac']
    InS_cont = pd.read_csv(reg_results['InS_contemp'])
    InS_cont = InS_cont[InS_cont.resid_spec==1].drop(['resid_spec'],axis=1)
    InS_cont = InS_cont[InS_cont.reg_spec.isin(spec_list)]
    
    OOS_cont = pd.read_csv(reg_results['OOS_contemp'])
    OOS_cont = OOS_cont[OOS_cont.resid_spec==1].drop(['resid_spec'],axis=1)
    OOS_cont = OOS_cont[OOS_cont.reg_spec.isin(spec_list)]
    
    ### 0.2. Read InS and OOS regression results, Select the result from the best spec
    decile_vars = ['trans_len', 'fk_grade', 'dispersion', 'num_analyst']
    OOS_results=pd.DataFrame()
    InS_results=pd.DataFrame()
    
    for decile_var in decile_vars:
        ### OOS
        OOS_df = pd.read_csv(reg_results['OOS'] + '{}_LassoR2_OOS.csv'.format(decile_var))
        OOS_df = OOS_df[OOS_df.r2_rank==1]
        OOS_df['decile_var'] = decile_var
        OOS_df['reg_spec'] = OOS_df['reg_spec'].apply(lambda x:re.sub(decile_var, 'decile', x))
        OOS_df = OOS_df.rename(columns = {'residual_rating_{}'.format(decile_var):'CS_{}'.format(decile_var),
                                          'residual_rating_{}_t'.format(decile_var):'CS_{}_t'.format(decile_var)})
        OOS_results = OOS_results.append(OOS_df)
        ### InS
        InS_df = pd.read_csv(reg_results['InS'] + '{}_LassoR2_sec_InS.csv'.format(decile_var))
        InS_df = InS_df[InS_df.r2_rank==1]
        InS_df['decile_var'] = decile_var
        InS_df['reg_spec'] = InS_df['reg_spec'].apply(lambda x:re.sub(decile_var, 'decile', x))
        InS_df = InS_df.rename(columns = {'residual_rating_{}'.format(decile_var):'CS_{}'.format(decile_var),
                                          'residual_rating_{}_t'.format(decile_var):'CS_{}_t'.format(decile_var)})
        InS_results = InS_results.append(InS_df)
        
    OOS_results = OOS_results.drop(['r2_rank'],axis=1)   
    InS_results = InS_results.drop(['r2_rank'],axis=1)         
    
    # OOS_results['sample'] = 'rolling'
    # InS_results['sample'] = 'full'
    ### 2. Separate 6 mth and 12 mth results
    InS_6mth = filter_factor(InS_results[InS_results['mon-chg']==6])
    InS_12mth = filter_factor(InS_results[InS_results['mon-chg']==12])
    
    OOS_6mth = filter_factor(OOS_results[OOS_results['mon-chg']==6])
    OOS_12mth = filter_factor(OOS_results[OOS_results['mon-chg']==12])
    
    
    return InS_6mth, InS_12mth, OOS_6mth, OOS_12mth
       
def filter_factor(result_df):
    '''Get the factors that are significant in at least one specification'''
    ### 0. Specifiy the variables to use
    ###    We keep all the variables other than the ones in the freq_factors that are not significant
    ###    in any specifications
    freq_factors = ['CDS_Ret_26','CDS_Ret_1','pvlgd_RV','illiquidity','compositedepth5y','avrating_num','Eq_REQ26',
                    'Eq_REQ1','Fdm_Size','Fdm_BMRatio','Fdm_Profit','Fdm_EarningYield','Fdm_Dist','SUE'] 
    ### 1. Restrict the filter on the specs that include the factors
    specs_with_fac = ['res, cont, fac', 'res, cont, fac, plg', 'res, plg, allfac']
    res_sub = result_df[result_df['reg_spec'].isin(specs_with_fac)]
    
    ### 2. Filter facotrs, check t-stats in relevant specifications
    sig_factors = []
    for factor in freq_factors:
        if any(abs(res_sub[factor+'_t'])>1.645):
            sig_factors.append(factor)
    insig_factors = [x for x in freq_factors if x not in sig_factors]
    return result_df.drop(insig_factors+[x+'_t' for x in insig_factors], axis=1)

# %%
def gen_table(result_df, add_t=0):
    
    def stars(tstats):
        if abs(tstats) >= 2.576:
            return '***'
        elif abs(tstats) >= 1.96:
            return '**'
        elif abs(tstats) >= 1.645:
            return '*'
        return ''
    
    def add_stars(df, reg_vars):
        for reg_var in reg_vars:
            df[reg_var] = '{:.3f}{}'.format(df[reg_var],stars(df[reg_var+'_t']))
        return df
    result_df = result_df.drop_duplicates(subset=['reg_spec','rsq',__yvar__])
    ### 0. all the factors
    freq_factors = ['CDS_Ret_1','CDS_Ret_26','compositedepth5y','illiquidity','avrating_num','Eq_REQ1','Eq_REQ26',
                    'Fdm_Size','Fdm_Profit','Fdm_EarningYield','Fdm_BMRatio','pvlgd_RV','Fdm_Dist','SUE'] 
    decile_vars = ['dispersion', 'CS_dispersion',                   
                   'fk_grade', 'CS_fk_grade',                    
                   'num_analyst', 'CS_num_analyst',
                   'trans_len', 'CS_trans_len']
    credit_vars = ['residual_rating', __yvar__]
    summary_cols = ['rsq', 'num_obs']    
    
    ### 1. restrict the list of factors to the ones passed the filtering
    reg_vars = credit_vars + decile_vars + freq_factors
    reg_vars = [x for x in result_df.columns if x in reg_vars]
    
    ### 2. Add stars and drop all the t_values
    # result_df = result_df.apply(lambda x: add_stars(x,reg_vars), axis=1)
    # result_df = result_df.drop([x+'_t' for x in reg_vars], axis=1)
    
    ### (Rows and Cols in the following steps are referring to the table after Transposing the df)
    ### 3. Generate indicator Rows
    result_df = gen_indicator(result_df)
    
    ### 4. Column order
    spec_ranks = {'res, plg':1, 'res, plg, decile':2, 'res, plg, allfac':3}
    # sample_ranks = {'InS':1, 'OOS':2}
    result_df = result_df.replace(spec_ranks)
    # result_df = result_df.replace(sample_ranks)
    # first_df = result_df[result_df.reg_spec==1]
    result_df = result_df[result_df.reg_spec!=2]
    result_df = result_df.sort_values(by=['decile_var','reg_spec'])
    # result_df = pd.concat([first_df, result_df])
    result_df = result_df.set_index(['decile_var'])
    
    ### 5. Row order
    freq_factors = [x for x in freq_factors if x in result_df.columns]
    # indicators = ['sample', 'add Factors']
    # indicators = ['With Factors']
    # col_vars = credit_vars + decile_vars + freq_factors + summary_cols + indicators
    col_vars = credit_vars + decile_vars + freq_factors + summary_cols
    ## format the coefs
    for col_var in credit_vars + decile_vars + freq_factors:
        result_df[col_var] = result_df[col_var].apply(lambda x:'{:.3f}'.format(x) if not math.isnan(x) else x)
        
    ## add t-stats if required
    if add_t:
        col_vars_with_t = []
        col_t = []
        for col_var in col_vars:
            col_vars_with_t.append(col_var)
            if col_var in (credit_vars + decile_vars + freq_factors):
                col_vars_with_t.append(col_var+'_t')
                col_t.append(col_var+'_t')
        col_vars = col_vars_with_t
        ## reformatting
        for t_stats in col_t:
            result_df[t_stats] = result_df[t_stats].apply(lambda x:'({:.2f})'.format(x) if not math.isnan(x) else x)        
        
    
    result_df = result_df[col_vars]
        
    ### 6. Rename row names
    row_dict = {'compositedepth5y':'CompDepth5y',
                'Fdm_Size':'Size','Fdm_Profit':'Profit','Fdm_EarningYield':'EarningYield',
                'Fdm_BMRatio':'BMRatio','pvlgd_RV':'PVLGD_RV',
                'residual_rating':"CreditScore", 'pvlgd':"PVLGD",'Fdm_Dist':'DistDefault'}
    result_df = result_df.rename(columns = row_dict)
    if add_t:
        row_dict = {'{}_t'.format(x):'' for x in credit_vars + decile_vars + freq_factors}
        result_df = result_df.rename(columns = row_dict)
        
    ### 7. Change Column Names
    result_df = result_df.T  
    result_df.columns = ['({})'.format(x+1) for x in range(result_df.shape[1])]
    return result_df.reset_index()

def gen_indicator(result_df):
    '''
    Generate Indicator using reg_spec
    - res is the baseline spec
    three indicators needed:
    - plg means adding pvlgd
    - cont means adding contemporaneous changes
    - fac or allfac means adding all the factors
    '''
    indicator_cols = ['With Factors']
    for ind_col in indicator_cols:
        result_df[ind_col] = np.nan
    
    def indicator_helper(df):
        if ('allfac' in df['reg_spec']) or ('fac' in df['reg_spec']): 
            df['With Factors'] = 'Yes'
        return df
    
    return result_df.apply(lambda x:indicator_helper(x), axis=1)

# %%
def format_table(table_df, mth=12, sample='Full Sample'):
    freq_factors = ['CDS\_Ret\_1','CDS\_Ret\_26','CompDepth5y','Illiquidity','avrating_num','Eq\_REQ1','Eq\_REQ26',
                    'Size','Profit','EarningYield','BMRatio','PVLGD\_RV'] 
    contemp_vars = ['5Y', 'IV\_30\_M', 'Lev\_ME']
    credit_vars = ['CreditScore', 'PVLGD', 'CS']
    decile_vars = ['dispersion', 'CS\_dispersion',                   
                   'fk\_grade', 'CS\_fk\_grade',                    
                   'num\_analyst', 'CS\_num\_analyst',
                   'trans\_len', 'CS\_trans\_len']
    itatic_vars = freq_factors + contemp_vars + credit_vars + decile_vars
    
    # table=table_df.to_latex(bold_rows=True, index=False,
    #                    column_format='@{}l'+'c'*(table_df.shape[1]-1)+'@{}c',na_rep='',
    #                    caption='Forecast Regressions on {} Month PVLGD Changes with Decile Interactions \\\\ and {} implied Credit Score\\\\  '.format(mth,sample),label='table4ForeInteraction')
    table=table_df.to_latex(bold_rows=True, index=False,
                       column_format='@{}l'+'c'*(table_df.shape[1]-1)+'@{}c',na_rep='',
                       caption='Forecast Regressions on {} Month PVLGD Changes with Interactions'.format(mth,sample),label='table4ForeInteraction')
    table=table.replace('\\begin{table}','\\renewcommand{\\arraystretch}{1}\n\\begin{table}')
    table=table.replace('illiquidity','Illiquidity') 
    table=table.replace('textbackslash checkmark','checkmark') 
    table=table.replace('nan','') 
    table=table.replace('index','')
    table=table.replace('-','$-$') 
    table=table.replace('rsq','$R^2$')
    table=table.replace('num\\_obs','$N$')
    # for itatic_var in itatic_vars:
    #     table=table.replace(itatic_var,'${}$'.format(itatic_var))
    table=table.replace('$PVLGD$\_RV','RVCredit')
    table=table.replace('PVLGD_RV','RVCredit')
    table=table.replace('avrating\\_num','Rating') 
    
    table=table.replace('sample','CS Series')
    table=table.replace('''\n\\textbf{add PV''', '''\n\hline\\textbf{add PV''')
    table=table.replace('''$R^2$''', '''\hline$R^2$''')
    table=table.replace('.0 &',' &')
    table=table.replace('.0 \\\\',' \\\\')    
    # table=table.replace('dispersion &  dispersion &  dispersion','\\multicolumn{3}{c}{dispersion} ')
    # table=table.replace('fk\\_grade &    fk\\_grade &    fk\\_grade','\\multicolumn{3}{c}{fk\\_grade} ')
    # table=table.replace('num\\_analyst & num\\_analyst & num\\_analyst','\\multicolumn{3}{c}{num\\_analyst} ')
    # table=table.replace('trans\\_len &   trans\\_len &   trans\\_len','\\multicolumn{3}{c}{trans\\_len} ')
    ## Change Variable names
    # table=table.replace('10Y','$R^f$') 
    # table=table.replace('IV\\_30\\_M','IV') 
    # table=table.replace('Lev\\_ME','RatioME') 
    # table=table.replace('CDS\\_Ret\\_1','CDSChg$_{1}$') 
    # table=table.replace('CDS\_Ret\_26','CDSChg$_{1}$') 
    table=table.replace('CompDepth5y','CompDepth') 
    table=table.replace('Illiquidity','ILLIQ') 
    # table=table.replace('Dist','DistDefault') 
    
    table=table.replace('Eq\\_REQ1 ','EqRet$_{1}$') 
    table=table.replace('Eq\\_REQ26','EqRet$_{2,6}$') 
    # table=table.replace('Profit','RawProfit') 
    # table=table.replace('EarningYield','EarnYield') 
    # table=table.replace('BMRatio','RatioBM') 
    table=table.replace('PVLGD\\_RV','RVCredit') 
    # table=table.replace('vol\\_12mon','RiskVol') 
    # table=table.replace('max\\_incr\\_12mon','RiskMaxIncr') 
    # table=table.replace('atq\\_ln','RatioBL') 
    # table=table.replace('BL','CreditScore') 
    # table=table.replace('max\\_cumsum','RiskCumSum') 
    
    table=table.replace('num\\_analyst','NumAnlst') 
    table=table.replace('dispersion','DispAnlst') 
    table=table.replace('fk\\_grade','FKGrade') 
    table=table.replace('trans\\_len','TransLen') 
    table=table.replace('CS\\_num\\_analyst','CS $\\times$ NumAnlst') 
    table=table.replace('CS\\_dispersion','CS $\\times$ DispAnlst') 
    table=table.replace('CS\\_fk\\_grade','CS $\\times$ FKGrade') 
    table=table.replace('CS\\_trans\\_len','CS $\\times$ TransLen') 
    
    ## Threeparttable and add Notes
    table=table.replace('\\begin{table}\n\\centering\n','\\begin{table}\n\\centering\n\\begin{threeparttable}\n') 
    table=table.replace('\n\\end{table}','\n\\end{threeparttable}\n\\end{table}') 
    notes = 'This table reports regression results of the {}-month PVLGD changes on the PVLGD level'.format(mth)
    notes+= ', full sample implied credit score, control variables and their interactions with credit score. Even columns report results with factors and interections, and odd columns report corresponding results without interactions. '
    notes+= ' (Full specification is: $PV_{i,t}& = \\alpha+ \\beta_{pv}PV_{i,t}+\\beta_{cs} CS_{i,t}+ \\beta_{cv} CV_{i,t} + \\beta_{cs \\times cv} CS_{i,t}\\times CV_{i,t} + \\beta_{fac}^{\\top} X_{i,t} +\\varepsilon_{i,t}$). '
    notes+= '(1)-(2) are for results when the control variable is analyst dispersion during the past 12 months; (3)-(4) for Flesch-Kincaid Grade; '
    notes+= '(5)-(6) for number of analysts that have made at least 1 estimate during the past 12 months; (7)-(8) transcript length of earnings calls. '
    notes+= 'We cluster standard error by entity and by month, the t-statistics are reported in parenthesis. Only the factors that are statistically signigicant in at least one specifications are included.'

    table=table.replace('\n\\end{threeparttable}','\n\\begin{tablenotes}\n'+notes+'\n\\end{tablenotes}\n\\end{threeparttable}') 

    ## Only keep the tabular part
    start = table.index('\\begin{tabular}')
    end = table.index('\\end{tabular}')
    table = table[start:end+len('\\end{tabular}')]
    return table       


# %%
save_dir = '/Users/hongyuwu/Dropbox/cds data to match/cds results file (new)/tables/output/' ## dropbox folder
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/harry/output/' ## PC folder
save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CreditEC/Paper/tables/' ## Macbook folder
# save_dir = '/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/20220814_WithLogCDS/' ## test for logCDS
if __name__ == '__main__':
    InS_6mth, InS_12mth, OOS_6mth, OOS_12mth = read_reg_results()
    # InS 6 mth
    result_df = gen_table(InS_6mth, add_t=1)
    result_table_6mth = format_table(result_df, mth=6)
    with open(save_dir+f'table4_6mth_InS_{__yvar__}.tex','w') as file:
        for i in range(len(result_table_6mth)):
            file.write(result_table_6mth[i])
    # InS 12 mth
    result_df = gen_table(InS_12mth, add_t=1)
    result_table_12mth = format_table(result_df)
    with open(save_dir+f'table4_12mth_InS_{__yvar__}.tex','w') as file:
        for i in range(len(result_table_12mth)):
            file.write(result_table_12mth[i])
    # OOS 6 mth
    result_df = gen_table(OOS_6mth, add_t=1)
    result_table_6mth = format_table(result_df, mth=6, sample='Rolling Sample')
    with open(save_dir+f'table4_6mth_OOS_{__yvar__}.tex','w') as file:
        for i in range(len(result_table_6mth)):
            file.write(result_table_6mth[i])
    # OOS 12 mth
    result_df = gen_table(OOS_12mth, add_t=1)
    result_table_12mth = format_table(result_df, sample='Rolling Sample')
    with open(save_dir+f'table4_12mth_OOS_{__yvar__}.tex','w') as file:
        for i in range(len(result_table_12mth)):
            file.write(result_table_12mth[i])
    
   

==> support/codes/table5.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Mar 14 00:29:15 2022

@author: hongyuwu

Generate table V Summary for Portfolio Test and for Weight Simulation
"""

# %%
import pandas as pd
import numpy as np
user = '/Users/hongyuwu/'
version = '20220821 Add Decile Level DDSUE'
version = '20230601 PanelOLS Selected Series'
data_dirs = {'simu_mats':user+'Dropbox/cds data to match/simulated weight results/simu_weight/',
             'pvlgd_chg':user+'Dropbox/cds data to match/cds results file (new)/PortfolioTest/data_proc/',
             'true_weights':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/weight_gen_raw_mat/',
             'simu_plots':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/simu_weight_ret_plots/',
             'id_pos_dict':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/id_dict/',
             'spec_sort':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/'}
# %%
def read_summary(inter='plain'):
    
    ### Summary of Returns
    summary_table = pd.read_csv(data_dirs['simu_plots']+'weight_simu_summary_0717.csv')
    sum_IG = summary_table[summary_table['ratings'] == 'IG'].drop(['ratings'],axis=1)
    sum_HY = summary_table[summary_table['ratings'] == 'HY'].drop(['ratings'],axis=1)
    sum_IG = sum_IG[sum_IG['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    sum_HY = sum_HY[sum_HY['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    column_dict = {'weight limits':'Weight Limits', 'mean':'MeanRet', 'std':'StdRet', 'p-value':'P-value_Ret', 'Optimal Ret':'Strat Ret'}
    # column_order = ['weight limits','Optimal Ret','mean','std','90%','95%','99%']
    column_order = ['weight limits','Optimal Ret','mean','std','p-value']
    sum_IG = sum_IG[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    sum_HY = sum_HY[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    #spec sort
    spec_sort = pd.read_csv(data_dirs['spec_sort']+'spec_sort.csv')[['weight limits']].rename(columns=column_dict)
    sum_IG = pd.merge(spec_sort, sum_IG, how='left')
    sum_HY = pd.merge(spec_sort, sum_HY, how='left')
    
    ### Summary of SRs
    summary_table_SR = pd.read_csv(data_dirs['simu_plots']+'weight_simu_summary_SR_0717.csv')
    sum_IG_SR = summary_table_SR[summary_table_SR['ratings'] == 'IG'].drop(['ratings'],axis=1)
    sum_HY_SR = summary_table_SR[summary_table_SR['ratings'] == 'HY'].drop(['ratings'],axis=1)
    sum_IG_SR = sum_IG_SR[sum_IG_SR['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    sum_HY_SR = sum_HY_SR[sum_HY_SR['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    column_dict = {'weight limits':'Weight Limits', 'mean':'MeanSR', 'std':'StdSR', 'p-value':'P-value_SR', 'Optimal Ret':'Strat SR'}
    # column_order = ['weight limits','Optimal Ret','mean','std','90%','95%','99%']
    column_order = ['weight limits','Optimal Ret','mean','std','p-value']
    sum_IG_SR = sum_IG_SR[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    sum_HY_SR = sum_HY_SR[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    
    return sum_IG, sum_IG_SR, sum_HY, sum_HY_SR
    # return sum_IG, sum_HY

def gen_table(sum_df, title):
    def stars(x):
        if x <= 0.01:
            return '***'
        elif x <= 0.05:
            return '**'
        elif x <= 0.1:
            return '*'
        return ''
    
    def add_stars(dfx):
        return '{:.3f}{}'.format(dfx,stars(dfx))
    
    def add_stars_ret(dfx):
        return '{:.3f}{}'.format(dfx['Strat Ret'],stars(dfx['P-value_Ret']))

    def add_stars_SR(dfx):
        return '{:.3f}{}'.format(dfx['Strat SR'],stars(dfx['P-value_SR']))

    
    # gen table
    if 'Strat Ret' in sum_df.columns:
        sum_df['Strat Ret'] = sum_df.apply(add_stars_ret, axis=1)
    elif 'Strat SR' in sum_df.columns:
        sum_df['Strat SR'] = sum_df.apply(add_stars_SR, axis=1)
    
    sum_df = sum_df.drop(['P-value_Ret','P-value_SR'],axis=1, errors='ignore')
    num_cols = sum_df.shape[1]
    table=sum_df.to_latex(index=False,float_format="%.3f",bold_rows=True,col_space=2,
                   column_format='@{}c'+'c'*num_cols+'@{}l',na_rep='')
    
    table = table.replace('\\toprule\n','\\toprule\n\multicolumn{'+str(num_cols)+'}{c}{\\textbf{Panel '+title+'}}\\\\\n\midrule\n') 
    table = table.replace('>','$\ge$') 
    table = table.replace('-','$-$') 
    table = table.replace('P$-$value','P-value') 
    table = table.replace('MeanRet','$\\mu$(Ret)')
    table = table.replace('StdRet','$\\sigma$(Ret)')
    table = table.replace('MeanSR','$\\mu$(SR)')
    table = table.replace('StdSR','$\\sigma$(SR)')
    table = table.replace('***','$^{\\ast\\ast\\ast}$')
    table = table.replace('**','$^{\\ast\\ast}$')
    table = table.replace('*','$^{\\ast}$')
    ## Only keep the tabular part
    start = table.index('\\begin{tabular}')
    end = table.index('\\end{tabular}')
    table = table[start:end+len('\\end{tabular}')]
    # table = table.replace('tabular','tabularx')
    return table

def table_driver(inter='plain'):
    sum_IG, sum_IG_SR, sum_HY, sum_HY_SR = read_summary(inter=inter)
    # sum_IG, sum_HY = read_summary(inter=inter)
    # IG Ret
    table_IG = gen_table(sum_IG, 'A: Investment Grade')
    with open(save_dir+f'table5_weightsim_IG_{inter}.tex','w') as file:
        for i in range(len(table_IG)):
            file.write(table_IG[i])
    # HY Ret
    table_HY = gen_table(sum_HY, 'B: High Yield')
    with open(save_dir+f'table5_weightsim_HY_{inter}.tex','w') as file:
        for i in range(len(table_HY)):
            file.write(table_HY[i])  
            
    # IG SR
    table_IG = gen_table(sum_IG_SR, 'A: Investment Grade')
    with open(save_dir+f'table5_weightsim_IG_{inter}_SR.tex','w') as file:
        for i in range(len(table_IG)):
            file.write(table_IG[i])
    # HY SR
    table_HY = gen_table(sum_HY_SR, 'B: High Yield')
    with open(save_dir+f'table5_weightsim_HY_{inter}_SR.tex','w') as file:
        for i in range(len(table_HY)):
            file.write(table_HY[i])    
# %%
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/Paper/tables/'
save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CreditEC/Paper/tables/' ## Macbook folder
# save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/' ## Macbook folder (outside github folder)
if __name__ == '__main__':
    # for var in ['plain','trans_len','num_analyst']:
    for var in ['plain']:
        table_driver(inter=var)


==> support/codes/table5_matrix.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Mar 14 00:29:15 2022

@author: hongyuwu

Generate table V Summary for Portfolio Test and for Weight Simulation
"""

# %%
import pandas as pd
import numpy as np
user = '/Users/hongyuwu/'
version = '20220821 Add Decile Level DDSUE'
version = '20230601 PanelOLS Selected Series'
data_dirs = {'simu_mats':user+'Dropbox/cds data to match/simulated weight results/simu_weight/',
             'pvlgd_chg':user+'Dropbox/cds data to match/cds results file (new)/PortfolioTest/data_proc/',
             'true_weights':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/weight_gen_raw_mat/',
             'simu_plots':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/simu_weight_ret_plots/',
             'id_pos_dict':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/id_dict/',
             'spec_sort':user+f'Dropbox/cds data to match/cds results file (new)/PortfolioTest/Plots/{version}/monthly/'}
# %%
def read_summary(inter='plain'):
    
    ### Summary of Returns
    summary_table = pd.read_csv(data_dirs['simu_plots']+'weight_simu_summary_0717.csv')
    sum_IG = summary_table[summary_table['ratings'] == 'IG'].drop(['ratings'],axis=1)
    sum_HY = summary_table[summary_table['ratings'] == 'HY'].drop(['ratings'],axis=1)
    sum_IG = sum_IG[sum_IG['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    sum_HY = sum_HY[sum_HY['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    column_dict = {'weight limits':'Weight Limits', 'mean':'MeanRet', 'std':'StdRet', 'p-value':'P-value_Ret', 'Optimal Ret':'Strat Ret'}
    # column_order = ['weight limits','Optimal Ret','mean','std','90%','95%','99%']
    column_order = ['weight limits','Optimal Ret','mean','std','p-value']
    sum_IG = sum_IG[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    sum_HY = sum_HY[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    #spec sort
    # spec_sort = pd.read_csv(data_dirs['spec_sort']+'spec_sort.csv')[['weight limits']].rename(columns=column_dict)
    # sum_IG = pd.merge(spec_sort, sum_IG, how='left')
    # sum_HY = pd.merge(spec_sort, sum_HY, how='left')
    
    # mat form
    weights = [0.01, 0.02, 0.05, 0.1, 0.2, 0.3, 0.4]
    sum_IG_mat = pd.DataFrame(index=weights, columns=weights)
    sum_HY_mat = pd.DataFrame(index=weights, columns=weights)
    
    for dfs in [(sum_IG, sum_IG_mat), (sum_HY, sum_HY_mat)]:
        for i in range(dfs[0].shape[0]):
            wl = dfs[0].iloc[i,0]
            short, long = wl.split(', ')
            short = float(short[2:])
            long = float(long[:-1])
            dfs[1].loc[short, long] = '{:.3f}{}'.format(dfs[0].iloc[i,1],stars(dfs[0].iloc[i,-1]))
        
            
    
    ### Summary of SRs
    summary_table_SR = pd.read_csv(data_dirs['simu_plots']+'weight_simu_summary_SR_0717.csv')
    sum_IG_SR = summary_table_SR[summary_table_SR['ratings'] == 'IG'].drop(['ratings'],axis=1)
    sum_HY_SR = summary_table_SR[summary_table_SR['ratings'] == 'HY'].drop(['ratings'],axis=1)
    sum_IG_SR = sum_IG_SR[sum_IG_SR['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    sum_HY_SR = sum_HY_SR[sum_HY_SR['inter']==inter].drop(['inter'],axis=1).drop_duplicates(subset=['weight limits']).iloc[:,:]
    column_dict = {'weight limits':'Weight Limits', 'mean':'MeanSR', 'std':'StdSR', 'p-value':'P-value_SR', 'Optimal Ret':'Strat SR'}
    # column_order = ['weight limits','Optimal Ret','mean','std','90%','95%','99%']
    column_order = ['weight limits','Optimal Ret','mean','std','p-value']
    sum_IG_SR = sum_IG_SR[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])
    sum_HY_SR = sum_HY_SR[column_order].rename(columns=column_dict).sort_values(by=['Weight Limits'])

    # mat form
    weights = [0.01, 0.02, 0.05, 0.1, 0.2, 0.3, 0.4]
    sum_IG_mat_SR = pd.DataFrame(index=weights, columns=weights)
    sum_HY_mat_SR = pd.DataFrame(index=weights, columns=weights)
    
    for dfs in [(sum_IG_SR, sum_IG_mat_SR), (sum_HY_SR, sum_HY_mat_SR)]:
        for i in range(dfs[0].shape[0]):
            wl = dfs[0].iloc[i,0]
            short, long = wl.split(', ')
            short = float(short[2:])
            long = float(long[:-1])
            dfs[1].loc[short, long] = '{:.3f}{}'.format(dfs[0].iloc[i,1],stars(dfs[0].iloc[i,-1]))
            
    # return sum_IG, sum_IG_SR, sum_HY, sum_HY_SR
    return sum_IG, sum_HY, sum_IG_mat.reset_index(), sum_HY_mat.reset_index(), sum_IG_mat_SR.reset_index(), sum_HY_mat_SR.reset_index()

def stars(x):
    if x <= 0.01:
        return '***'
    elif x <= 0.05:
        return '**'
    elif x <= 0.1:
        return '*'
    return ''
    
def gen_table(sum_df, title):

    def add_stars(dfx):
        return '{:.3f}{}'.format(dfx,stars(dfx))
    
    def add_stars_ret(dfx):
        return '{:.3f}{}'.format(dfx['Strat Ret'],stars(dfx['P-value_Ret']))

    def add_stars_SR(dfx):
        return '{:.3f}{}'.format(dfx['Strat SR'],stars(dfx['P-value_SR']))

    # gen table
    if 'Strat Ret' in sum_df.columns:
        sum_df['Strat Ret'] = sum_df.apply(add_stars_ret, axis=1)
    elif 'Strat SR' in sum_df.columns:
        sum_df['Strat SR'] = sum_df.apply(add_stars_SR, axis=1)
    
    sum_df['index'] = [str(x) for x in [0.01, 0.02, 0.05, 0.1, 0.2, 0.3, 0.4]]
    sum_df = sum_df.drop(['P-value_Ret','P-value_SR'],axis=1, errors='ignore')
    num_cols = sum_df.shape[1]
    table=sum_df.to_latex(index=False,float_format="%.3f",bold_rows=True,col_space=2,
                   column_format='@{}|m{1.5cm}<{\\centering}|'+'m{1.5cm}<{\\centering}'*(num_cols-1)+"|@{}",na_rep='')
    
    table = table.replace('\\toprule\n','\\toprule\n\multicolumn{'+str(num_cols)+'}{c}{\\textbf{Panel '+title+'}}\\\\\n\midrule\n') 
    table = table.replace('index','')
    # table = table.replace('>','$\ge$') 
    table = table.replace('-','$-$') 
    table = table.replace('P$-$value','P-value') 
    table = table.replace('MeanRet','$\\mu$(Ret)')
    table = table.replace('StdRet','$\\sigma$(Ret)')
    table = table.replace('MeanSR','$\\mu$(SR)')
    table = table.replace('StdSR','$\\sigma$(SR)')
    table = table.replace('***','$^{\\ast\\ast\\ast}$')
    table = table.replace('**','$^{\\ast\\ast}$')
    table = table.replace('*','$^{\\ast}$')
    ## Only keep the tabular part
    start = table.index('\\begin{tabular}')
    end = table.index('\\end{tabular}')
    table = table[start:end+len('\\end{tabular}')]
    # table = table.replace('tabular','tabularx')
    return table

def table_driver(inter='plain'):
    # sum_IG, sum_IG_SR, sum_HY, sum_HY_SR = read_summary(inter=inter)
    sum_IG, sum_HY, sum_IG_mat, sum_HY_mat, sum_IG_mat_SR, sum_HY_mat_SR = read_summary(inter=inter)
    # IG Ret
    table_IG = gen_table(sum_IG_mat, 'A: Investment Grade')
    with open(save_dir+f'table5_weightsim_IG_{inter}_mat.tex','w') as file:
        for i in range(len(table_IG)):
            file.write(table_IG[i])
    # HY Ret
    table_HY = gen_table(sum_HY_mat, 'B: High Yield')
    with open(save_dir+f'table5_weightsim_HY_{inter}_mat.tex','w') as file:
        for i in range(len(table_HY)):
            file.write(table_HY[i])  
            
    # IG SR
    table_IG = gen_table(sum_IG_mat_SR, 'A: Investment Grade')
    with open(save_dir+f'table5_weightsim_IG_{inter}_mat_SR.tex','w') as file:
        for i in range(len(table_IG)):
            file.write(table_IG[i])
    # HY SR
    table_HY = gen_table(sum_HY_mat_SR, 'B: High Yield')
    with open(save_dir+f'table5_weightsim_HY_{inter}_mat_SR.tex','w') as file:
        for i in range(len(table_HY)):
            file.write(table_HY[i])    
# %%
save_dir ='/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/Paper/tables/'
save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CreditEC/Paper/tables/' ## Macbook folder
# save_dir ='/Users/hongyuwu/Desktop/Research/Credit/CodeForTableFigure/outputs/' ## Macbook folder (outside github folder)
if __name__ == '__main__':
    # for var in ['plain','trans_len','num_analyst']:
    for var in ['plain']:
        table_driver(inter=var)


==> support/codes/table_lassowords.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon May 16 10:06:42 2022

@author: hongyuwu

Table 1,2 for Lasso words

Separate HY and IG

top 20 words ranked by FS selecting order
"""
# %%
import pandas as pd
import numpy as np
import warnings
import re
import math
warnings.filterwarnings('ignore')
data_dir = '/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/Paper/support/'
coef_file = '2021-10-20_All_LassoCoefs_mode1_sec1.00_selec1000_top1000_from5000.csv'
save_dir = '/Users/hongyuwu/Desktop/Research/creditEC/codes/CreditEC/Paper/tables/'
# %%
def import_word_df():
    word_df = pd.read_csv(data_dir+coef_file)
    return word_df

def proc_word_df(df_):
    df = df_.copy()
    ### Separate IG HY
    IG_df = df[['IG_FS_words','IG_coef']]
    HY_df = df[['HY_FS_words','HY_coef']]
    ### Positive and Negative
    IG_pos = IG_df[IG_df['IG_coef']>0].reset_index(drop=True).iloc[:20,:].rename(columns={'IG_FS_words':'Words','IG_coef':'Coefs'})
    IG_neg = IG_df[IG_df['IG_coef']<0].reset_index(drop=True).iloc[:20,:].rename(columns={'IG_FS_words':'Words','IG_coef':'Coefs'})
    HY_pos = HY_df[HY_df['HY_coef']>0].reset_index(drop=True).iloc[:20,:].rename(columns={'HY_FS_words':'Words','HY_coef':'Coefs'})
    HY_neg = HY_df[HY_df['HY_coef']<0].reset_index(drop=True).iloc[:20,:].rename(columns={'HY_FS_words':'Words','HY_coef':'Coefs'})
    ### Combine IG, combine HY
    IG_res = pd.concat([IG_pos,IG_neg],axis=1)
    HY_res = pd.concat([HY_pos,HY_neg],axis=1)
    return IG_res, HY_res

def format_table(table_df, ratings='IG'):
    table=table_df.to_latex(bold_rows=True, index=False,float_format="%.3f",
                       column_format='@{}c'+'c'*(table_df.shape[1]-1)+'@{}c',na_rep='',
                       label='table:Lassowords_{}'.format(ratings))
    table=table.replace('\\begin{table}','\\renewcommand{\\arraystretch}{1}\n\\begin{table}')
    ## Only keep the tabular part
    start = table.index('\\begin{tabular}')
    end = table.index('\\end{tabular}')
    table = table[start:end+len('\\end{tabular}')]
    return table     

def main():
    word_df = import_word_df()
    IG_df, HY_df = proc_word_df(word_df)
    IG_table = format_table(IG_df, ratings='IG')
    HY_table = format_table(HY_df, ratings='HY')
    return IG_table, HY_table

if __name__ == '__main__':
    IG_table, HY_table = main()
    ### Save results
    with open(save_dir+'table_lassowords_IG.tex','w') as file:
        for i in range(len(IG_table)):
            file.write(IG_table[i])
    with open(save_dir+'table_lassowords_HY.tex','w') as file:
        for i in range(len(HY_table)):
            file.write(HY_table[i])
